Delocalization in a partially disordered interacting many-body system

We study a partially disordered one-dimensional system with interacting particles. Concretely, we impose a disorder potential to only every other site, followed by a clean site. Our numerical analysis of eigenstate properties is based on the entanglement entropy and density distributions. Most importantly, at large disorder, there exist eigenstates with large entanglement entropies and significant correlations between the clean sites. These states have volume-law scaling, embedded into a sea of area-law states, reminiscent of inverted quantum-scar states. These eigenstate features leave fingerprints in the nonequilibrium dynamics even in the large-disorder regime, with a strong initial-state dependence. We demonstrate that certain types of initial charge-density-wave states decay significantly, while others preserve their initial inhomogeneity, the latter being the typical behavior for many-body localized systems. This initial-condition dependent dynamics may give extra control over the delocalization dynamics at large disorder strength and should be experimentally feasible with ultracold atoms in optical lattices.

==> anc/Fig_10_abc.csv <==
1000.0,-0.0006102212261637967,1000.0,-0.0005150555495555983,1000.0,-1.051276937610617e-05,1000.0,-1.0137930180689496e-06,1000.0,-1.310577819222524e-06,1000.0,-0.05558129794357369
600.0,-0.0010280161937023388,600.0,-0.0008722009889149053,600.0,-1.67547408184841e-05,600.0,-2.3981693422573275e-06,600.0,-2.9971344247518942e-06,600.0,-0.05591765713529348
400.0,-0.0015252340975730045,400.0,-0.0013084980298440115,400.0,-3.1958943995146274e-05,400.0,-2.0582832734809454e-06,400.0,-5.794443286815533e-06,400.0,-0.05624804775221279
300.0,-0.0020230454505977768,300.0,-0.0017382721751568757,300.0,-5.9920288292074385e-05,300.0,-4.24916179198558e-06,300.0,-8.702735388229853e-06,300.0,-0.05637486215609208
200.0,-0.002977587529902228,200.0,-0.0025842474871079365,200.0,-0.00016707992236247,200.0,1.9876836275718065e-05,200.0,-1.6545879463888503e-05,200.0,-0.056383082176365645
150.0,-0.0038881460421313348,150.0,-0.00337892164112411,150.0,-0.00033102874323568483,150.0,1.7339550309345556e-05,150.0,-2.7721589680224783e-05,150.0,-0.05634980347712801
100.0,-0.0056424361602092875,100.0,-0.004951140239488616,100.0,-0.0007131373838401337,100.0,5.117224295871179e-05,100.0,-6.537901135427441e-05,100.0,-0.05612170377003922
80.0,-0.006878014075261923,80.0,-0.006070132970046202,80.0,-0.0009682672850795168,80.0,7.570647911587359e-05,80.0,-9.944799781262565e-05,80.0,-0.05580584167767186
50.0,-0.01026276564207276,50.0,-0.009219453554484076,50.0,-0.002151678938273091,50.0,0.00012510454498113402,50.0,-0.0002435855140832566,50.0,-0.05455008624471874
40.0,-0.012272725963299317,40.0,-0.011170834139168861,40.0,-0.0031311383798536007,40.0,0.0002306437211345568,40.0,-0.0003645326803164346,40.0,-0.05343137972349901
30.0,-0.015500820453186714,30.0,-0.014108103732109079,30.0,-0.004933063536541643,30.0,0.0003493341842619969,30.0,-0.0005790354933656699,30.0,-0.05146856235515104
25.0,-0.017742911319976393,25.0,-0.01615175813808661,25.0,-0.006496259039212929,25.0,0.00043258239650436877,25.0,-0.0007629093495978938,25.0,-0.04978804171397133
20.0,-0.02075669820920477,20.0,-0.018941438902280717,20.0,-0.009844119182881021,20.0,0.0006698552817526685,20.0,-0.001079303685873367,20.0,-0.047065374779318436
19.0,-0.021408044440883872,19.0,-0.019608486221826208,19.0,-0.01067633673550265,19.0,0.0007760648682943274,19.0,-0.0012085899732234987,19.0,-0.04642829712121757
18.0,-0.02211897759514221,18.0,-0.020344346921712796,18.0,-0.011633825349488645,18.0,0.0008678520198636764,18.0,-0.001315481417868534,18.0,-0.045675031971519314
17.0,-0.022986087504656492,17.0,-0.021096272399639866,17.0,-0.012726685516714083,17.0,0.0009181419272747257,17.0,-0.0013971737996978342,17.0,-0.044788847042908225
16.0,-0.023722029618206845,16.0,-0.021862336291328142,16.0,-0.013930172631579649,16.0,0.0010760162831516054,16.0,-0.0015574973855655766,16.0,-0.04379287917320607
15.0,-0.0246150030403278,15.0,-0.02268350549066177,15.0,-0.015443416030941062,15.0,0.001162180685943863,15.0,-0.001725042813840651,15.0,-0.04260843234338044
14.0,-0.025576577118096324,14.0,-0.023517200039496047,14.0,-0.01692438251134174,14.0,0.0012388611702580255,14.0,-0.001900823636049397,14.0,-0.041337345628049055
13.0,-0.026593409280974,13.0,-0.02440291247498632,13.0,-0.018750535440733872,13.0,0.0013905268091950291,13.0,-0.0021180533673857086,13.0,-0.03985271562630177
12.0,-0.027550587232397193,12.0,-0.025259864114036794,12.0,-0.021184714565821116,12.0,0.001471321679744498,12.0,-0.0022985003802429215,12.0,-0.038184728858582304
11.0,-0.028548448448585152,11.0,-0.025978083897357465,11.0,-0.023316760896624388,11.0,0.0014347614248374774,11.0,-0.00254225851583307,11.0,-0.03634101810844913
10.0,-0.02954203761251829,10.0,-0.026683373147814753,10.0,-0.026168554695781308,10.0,0.0012994558147171893,10.0,-0.0027870084028769875,10.0,-0.03423995446745198
9.0,-0.030485019246035135,9.0,-0.027158227881945433,9.0,-0.029094021028786395,9.0,0.000979323808226365,9.0,-0.0031862331164326674,9.0,-0.031711384350476435
8.0,-0.03107781147794968,8.0,-0.027202477290844008,8.0,-0.032170967179438244,8.0,0.00039687876937151076,8.0,-0.00363947248762651,8.0,-0.02875683995135858
7.0,-0.030838953892599535,7.0,-0.026627706075771643,7.0,-0.0347439499544317,7.0,-0.0007273625925702902,7.0,-0.004391952078310796,7.0,-0.02547388911381296
6.0,-0.029829459753401774,6.0,-0.02525024486929981,6.0,-0.035166738989805865,6.0,-0.002710849299348249,6.0,-0.00554468221999466,6.0,-0.0219014895221456
5.0,-0.027293090739146264,5.0,-0.023236307526435275,5.0,-0.03194000272636098,5.0,-0.005572647069204656,5.0,-0.0072417105395704805,5.0,-0.01841327346455067
4.0,-0.024119851916928017,4.0,-0.021608707803297475,4.0,-0.024738188920470437,4.0,-0.00853202965549027,4.0,-0.009218236673595163,4.0,-0.015442390435441433
3.0,-0.022168551106409785,3.0,-0.021377305055416185,3.0,-0.017174296822844916,3.0,-0.01018516049455001,3.0,-0.010284191551101461,3.0,-0.013338173627829158
2.0,-0.022527430093908556,2.0,-0.022461676919325768,2.0,-0.012947910109357794,2.0,-0.010547956860340393,2.0,-0.010383347133057545,2.0,-0.01204117293686209
1.0,-0.023843240185703586,1.0,-0.023861739883559364,1.0,-0.011496650548437896,1.0,-0.010517295257428158,1.0,-0.010351739573799361,1.0,-0.011540324482519723
0.8,-0.024149930099406802,0.8,-0.024142996495225076,0.8,-0.011493323296813046,0.8,-0.010548623123401261,0.8,-0.010363743339249318,0.8,-0.011625186660986726
0.6,-0.02456873225025579,0.6,-0.024508879127580284,0.6,-0.01168379720955423,0.6,-0.010605884555388481,0.6,-0.010389389083586074,0.6,-0.01184822748496455
0.5,-0.024897311995097704,0.5,-0.024814331775895232,0.5,-0.01192233834317915,0.5,-0.010668340982044104,0.5,-0.010394785975496812,0.5,-0.012055800078780605
0.4,-0.025424658088683737,0.4,-0.025327455433840282,0.4,-0.012342083407434971,0.4,-0.010764886569341568,0.4,-0.01042834050476224,0.4,-0.01241763747300454
0.35,-0.02581232701059269,0.35,-0.025734030542787306,0.35,-0.012650929460253264,0.35,-0.010847658453692448,0.35,-0.010455088065070874,0.35,-0.012696292869839046
0.3,-0.026334174678947976,0.3,-0.02627818316601529,0.3,-0.013048249822113847,0.3,-0.010952381788419396,0.3,-0.010508913252479081,0.3,-0.013058973167003954
0.25,-0.02700697994736527,0.25,-0.02699843026046346,0.25,-0.013535156761884895,0.25,-0.01104633308073208,0.25,-0.01057767719212531,0.25,-0.013518395946252829
0.2,-0.027872821971821185,0.2,-0.027924424890835166,0.2,-0.014098143605084129,0.2,-0.011152676691291233,0.2,-0.01069666365839951,0.2,-0.014074286797624125
0.15,-0.0289668747975856,0.15,-0.029024651709452398,0.15,-0.01476150975868016,0.15,-0.01130867754685369,0.15,-0.010878140095156169,0.15,-0.014764251445232045
0.1,-0.030280509497361045,0.1,-0.03033713284627796,0.1,-0.015490516874319987,0.1,-0.01147441651843107,0.1,-0.01107462959269881,0.1,-0.015560039839274814


==> anc/Fig_12_ab1.csv <==
0.0,0.3484326003753347,0.35258959733345757,0.348544489251717,0.35256524692637153
0.25,0.3577309801538266,0.4057189421204696,0.35477495353609007,0.39458495374686925
0.5,0.3758501782551001,0.41956912465934254,0.36609235263894974,0.413539187740995
0.75,0.38271554475361,0.42238499162373006,0.3762481020702386,0.4198019282209109
1.0,0.38305155428829474,0.42247524696917843,0.38106107839875014,0.4218673862995126
1.25,0.38049607780417194,0.421051803411278,0.3825380155667265,0.42229783744290283
1.5,0.3750619921614929,0.4181638081845279,0.381483528003917,0.4217839383033438
1.75,0.367547097093236,0.41345067651562234,0.3790988576801711,0.4205902940961631
2.0,0.3572753921908927,0.40618820281945917,0.37558592471130403,0.4185921569457802
2.25,0.34416062674033476,0.3955872299522113,0.37100731030256334,0.4157654678324518
2.5,0.32848400936849015,0.38100422155838953,0.36534398808975893,0.41198961969840553
2.75,0.31092062934435283,0.3624243804037028,0.35826726333695297,0.4070465543252334
3.0,0.2926509592192358,0.3403428832208815,0.349938407470651,0.40070670162064376
3.25,0.27355655105351095,0.31599686720678016,0.3408348598563304,0.3928931836255882
3.5,0.25400818584021173,0.29031835115598753,0.3307394116344488,0.38355914545006775
3.75,0.23651075072316197,0.2645302267298378,0.3196848606826145,0.3724165114528372
4.0,0.21990794198532712,0.24018644251388518,0.3084059602776145,0.35986588616894827
4.25,0.20363608063856392,0.217167280044891,0.29623589358075636,0.3459853209456214
4.5,0.18874996686882178,0.1960104061848429,0.2841811944123031,0.3314086425402258
4.75,0.17491028497450514,0.17754585053108213,0.27287870153427307,0.3162076274817661
5.0,0.1625235319365591,0.16070083808872923,0.2619483108856402,0.30091980088298764
5.25,0.15141948833033086,0.14610984949687023,0.2507993866267859,0.2857963573821516
5.5,0.14090778905707688,0.13326821351057527,0.24028342279878856,0.27097483388322535
5.75,0.13263770403958242,0.12200397719476125,0.23028364619330627,0.256930149523958
6.0,0.12450733240428156,0.11208000384296346,0.22073696376043986,0.243543243045364
6.25,0.11705668552620084,0.10338093827554158,0.21178772664397624,0.23092035811175973
6.5,0.11108524464225403,0.0957817883913368,0.20407765782374557,0.2190235913831863
6.75,0.10462202189865626,0.08896930310241676,0.19620183780629352,0.20809296188796253
7.0,0.09878965371590903,0.0830884164604858,0.1891679865056007,0.19787155398732997
7.25,0.09391282401016356,0.07789199283420738,0.18191399819596218,0.18843605191216753
7.5,0.08860433692995522,0.07318077690164551,0.17571408098433902,0.17998772513441796
7.75,0.08433695849930449,0.06909792594681104,0.17008360118538665,0.1722574822458329
8.0,0.0806354629749662,0.06535834516190162,0.16414585389677092,0.1650101645272738
8.25,0.0770711046245004,0.06203586509624148,0.1592335834296806,0.15850556743285457
8.5,0.07425976769066572,0.058986179662548203,0.15419181929467166,0.1521874838885867
8.75,0.0711187429984718,0.056185019528871435,0.14956022290803747,0.14671322107241588
9.0,0.06780474302881966,0.05371432545179249,0.1457996714686897,0.14158276717824847
9.25,0.06538852425541015,0.05148858488565873,0.14206019506307913,0.13662318903411966
9.5,0.0629319956782236,0.049337569760496844,0.1378858055869123,0.1321775444804596
9.75,0.06062324120048003,0.047377479332125015,0.13435189859645869,0.1279808164747444
10.0,0.05809572580019039,0.0455252004429289,0.1315026105760272,0.1242650272690368
10.25,0.05611256647293711,0.04394341883550086,0.1283723477285053,0.12063441991204406
10.5,0.05406223578713032,0.04235440788639559,0.12553549208150877,0.11731296519689527
10.75,0.05273523601700666,0.04090589939023336,0.12304933022988455,0.1142268951535993
11.0,0.05110058341330936,0.039541860057603406,0.1204605686843288,0.11133265871512427
11.25,0.04940874194272064,0.038281144292657186,0.11784609522277743,0.10869570611653968
11.5,0.04773968355839184,0.03714576988569401,0.11548378318756261,0.10615165058153624
11.75,0.04649074159987061,0.036001984245455934,0.1134981292656186,0.10394985740760065
12.0,0.04513473967635577,0.03503158183877529,0.11129326842895254,0.10167963128066469
12.25,0.04383047462276608,0.03410862015355103,0.10916660164024235,0.09942824947452177
12.5,0.04257861203118662,0.03318415752911636,0.10753820936745229,0.09744134527151176
12.75,0.04160843274575409,0.03230771661060132,0.10568078056038292,0.09569078322295514
13.0,0.04056270154182447,0.03153378146606118,0.10379826501252545,0.09388324678404761
13.25,0.03944315169853433,0.030737196565033608,0.10236044944027176,0.09232680002683069
13.5,0.03847558579089451,0.030048879832127076,0.1006567427708061,0.09063309449169146
13.75,0.03742539904592233,0.029299695555141253,0.09915888695988616,0.08912507218780631
14.0,0.03666318559063432,0.028599750028633332,0.09792878213960758,0.08770144517899901
14.25,0.03576521709194381,0.02803024876827267,0.09644197402249005,0.08646746727923561
14.5,0.03499445711085731,0.027395200314520175,0.0954178107195254,0.08515911627111407
14.75,0.034038294774975,0.026842751406839567,0.09418660818090209,0.08402992882507276
15.0,0.033401940065730676,0.02622918830477339,0.09273798316653534,0.08286216816576596
15.25,0.032718563759055595,0.025716598161895206,0.09151479393183967,0.08174060450391045
15.5,0.032047448774825085,0.02526631150286023,0.09045231533942025,0.08068054746279567
15.75,0.03149377930192135,0.02483221946498896,0.08958244293164148,0.07973242672029264
16.0,0.03085611872135114,0.02435825629642943,0.08849206524208031,0.0789320039860812
16.25,0.030239697025063544,0.02392212922218638,0.08747572894556144,0.0780401195160025
16.5,0.02967688219365083,0.02350361934316069,0.0867373126519628,0.07722231162183986
16.75,0.02897582211784672,0.023047605481399093,0.08569797312977583,0.07634022470797011
17.0,0.028376358112883283,0.022629657976260684,0.08475273219034529,0.07565364133113174
17.25,0.027842970294425604,0.022229933213889937,0.08394650220691863,0.07486468045168636
17.5,0.027285669266924176,0.021877655219485505,0.08294549087586855,0.07419107224026401
17.75,0.026832894855290012,0.021466987695398773,0.08249753822159393,0.07342780919942435
18.0,0.02648224515939602,0.021087032208281994,0.0818934679941676,0.07290329204677659
18.25,0.02604181355038007,0.020730549327670742,0.08112925523736444,0.07230126423258137
18.5,0.02576676278435193,0.020407978178596988,0.08024859080251294,0.07163759378714903
18.75,0.025284027564088856,0.02007010571711158,0.07974244633226585,0.07105950983682349
19.0,0.024926197583640702,0.01973440845537973,0.07873641134919716,0.07045872385587314
19.25,0.024522692659934963,0.01943509314921601,0.0781446770256389,0.06984527131989407
19.5,0.0242011747386201,0.019135318603365516,0.07749800008043708,0.06938357039084403
19.75,0.023742182688080548,0.018859809756145197,0.07697528234872009,0.06883591277148983
20.0,0.02346173451181941,0.01858672861057817,0.07635597882625196,0.06839006018730609


==> anc/Fig_12_ab2.csv <==
0.0,0.3389589446709963,0.33751778983134373
0.25,0.4431658587748387,0.43870601193818387
0.5,0.44601874561891186,0.4449704199591364
0.75,0.4465823042933348,0.4460571901652348
1.0,0.4466151528388528,0.44645207847575186
1.25,0.4461646337525312,0.4465578925925541
1.5,0.44519218960831347,0.44641950542366976
1.75,0.4434225905133718,0.4460210633155715
2.0,0.4404244136970032,0.44536469327378464
2.25,0.4354745969408156,0.444342692124661
2.5,0.4275840405365573,0.4428930881313814
2.75,0.4153232959036033,0.44086170866513547
3.0,0.39758087251550095,0.4381166873301644
3.25,0.3744195975188034,0.4342633729209498
3.5,0.3451804685453357,0.4292566292958801
3.75,0.3126328059908862,0.4224387930819469
4.0,0.27830819561457526,0.41381494219701337
4.25,0.24603500612497187,0.4031803997619853
4.5,0.21513659487205194,0.3902475597821839
4.75,0.18854038384975993,0.37566734254766937
5.0,0.16517747605196867,0.3597279735088638
5.25,0.1438849432512545,0.34219142821227466
5.5,0.12646134694514166,0.3232881647072625
5.75,0.11291098368295362,0.3047640016646019
6.0,0.10151246695368711,0.2871484916528523
6.25,0.09101196081213395,0.27120783524640885
6.5,0.08308526594219842,0.25362725563249666
6.75,0.07545013333445225,0.2379184062499059
7.0,0.06912588197827868,0.22381808544668208
7.25,0.06422077355846334,0.2111067350564695
7.5,0.060193210035999443,0.19856055675240156
7.75,0.055806175915595835,0.18756669432673895
8.0,0.05243803865833151,0.1779544161478217
8.25,0.04933799030653667,0.16765387507879498
8.5,0.04643511360711776,0.1593675493680296
8.75,0.04418288916389068,0.15242587816090375
9.0,0.042075343648422345,0.14561631504093758
9.25,0.03978959936856284,0.13942573353830512
9.5,0.03806709202466443,0.13345712878747548
9.75,0.03652665247696863,0.1279957476436631
10.0,0.03523128581434369,0.12248446806102015
10.0,0.03523128581434383,0.1224844680610495
10.25,0.033825220133585736,0.11823966262651975
10.5,0.03263472917635052,0.11472391169290301
10.75,0.0314403244561765,0.11059221193963278
11.0,0.03046248553853054,0.10700547094993659
11.25,0.029345206800989156,0.10370295507455246
11.5,0.028443019284232096,0.10037619427039307
11.75,0.027823779380567227,0.0977114194264034
12.0,0.027110807561749065,0.09466283804609318
12.25,0.026216380817713582,0.09225140985511784
12.5,0.025412895339181382,0.09011449533144483
12.75,0.024805956409440902,0.08781745893557776
13.0,0.024212504743556802,0.08596691851694759
13.25,0.023759362153169095,0.08404413446185738
13.5,0.02313596187944259,0.08257107526010289
13.75,0.022526672034461917,0.08092241441970337
14.0,0.02207285586446388,0.07926008440541488
14.25,0.02150649230816223,0.07763144356032611
14.5,0.021102275354223946,0.07626222401435934
14.75,0.02066360653056852,0.07505311167062999
15.0,0.02018022037189664,0.07374626500520279
15.25,0.019869025255310754,0.07259003137858523
15.5,0.01950794554224826,0.07159143893051838
15.75,0.01911975390066285,0.07058314861053498
16.0,0.01881617286027372,0.06924970681355389
16.25,0.01850500532828799,0.0683639931786208
16.5,0.018184962809378643,0.06726219596415432
16.75,0.017788664811248352,0.06651989120464652
17.0,0.017504316837527418,0.06569904984548113
17.25,0.017122375116550254,0.06474773564640812
17.5,0.016900792408274204,0.06409636539429481
17.75,0.01667946967025865,0.06331150004888014
18.0,0.016415063979215057,0.0625809589059119
18.25,0.016194693497007636,0.06215145149201714
18.5,0.015931147062153966,0.061595608869548506
18.75,0.015684283973534684,0.060997599036092136
19.0,0.015397658390380797,0.06007473543652789
19.25,0.015104956018358926,0.059378253773635634
19.5,0.014972358582313135,0.058794292672111975
19.75,0.014738580996845004,0.05859167773095647
20.0,0.014473768023833782,0.0582018892828812


==> anc/Fig_13_a.csv <==
0.0,0.0,0.0,0.0
1.0,1.4029680590319469,0.608429993489371,0.35724282019594594
2.0,2.1861218856513154,0.5503818216576838,0.3095567408101153
3.0,2.895316022706137,0.5376529823036162,0.2913345338526697
4.0,3.0970411068955084,0.6058528288088066,0.33034714638806
5.0,3.2281457301593997,0.6158525874274706,0.3270421802014825
6.0,3.304014254801463,0.6001742648873581,0.30720077339775975
7.0,3.3532763947835083,0.6393170381570522,0.33558831123975147
8.0,3.3818728505014453,0.6264342961365731,0.3208955488932091
9.0,3.4018469231840416,0.6340154103017137,0.3319597153633823
10.0,3.4145438583551004,0.6532607741629705,0.33294020973960625
11.0,3.422596538148585,0.6424407985813414,0.3218628520901295
12.0,3.4267080022524543,0.6497034084142583,0.3329598405453809
13.0,3.4302282262245662,0.662774933106803,0.33435221694577955
14.0,3.4324301377599387,0.655874666567983,0.32514184267948515
15.0,3.435009687246266,0.6648896291663839,0.33841201420393563
16.0,3.4360359927048916,0.6775162954528614,0.3323005446747626
17.0,3.4369307015714368,0.6652476386298359,0.32115685903380353
18.0,3.438083003650924,0.6739357066005898,0.34927638673773737
19.0,3.4378013754065124,0.6823691365596186,0.3225867493081729
20.0,3.4385069057103106,0.6775714748747812,0.33383878585654375
21.0,3.438676419965948,0.6859747535224328,0.33717481983374975
22.0,3.4385276663105415,0.680721064108004,0.32311684954759584
23.0,3.4391033991134203,0.6971653459652914,0.334210111953684
24.0,3.4389635627599744,0.6819629239795867,0.3387467174129934
25.0,3.4389159268785825,0.6967204827990524,0.33539028857770303
26.0,3.4391078044089047,0.6923889075042283,0.34343105726921236
27.0,3.4396192653942874,0.6917347547016884,0.32569613327862257
28.0,3.43968934109559,0.6930313691793352,0.3344500286597575
29.0,3.439131561946266,0.6995806997552929,0.3404556705304825
30.0,3.4395318982236085,0.6951084169225049,0.3362506098643848
31.0,3.439860423770231,0.7045927803053035,0.3278989901487628
32.0,3.439334782244933,0.7082177749323496,0.3413069006854859
33.0,3.4390598255551237,0.7035430732165348,0.34291691195688945
34.0,3.4391782381424085,0.71348114467164,0.33433484814205594
35.0,3.439805494222635,0.7168211597128773,0.33963557589838467
36.0,3.4395632526944695,0.7146931418075507,0.3407401171255753
37.0,3.439933144222684,0.7136422641990406,0.33933762251471833
38.0,3.439789021930732,0.7175290255692036,0.33354917063104383
39.0,3.4398634281791036,0.7193274154916718,0.3406014512274791
40.0,3.4395345239329704,0.7144013493347593,0.330844668535146
41.0,3.439541221635896,0.7191001771019172,0.3318853105807164
42.0,3.43965611721246,0.7262436658185628,0.3348055518912324
43.0,3.439816138358236,0.7180238758462258,0.338172270148885
44.0,3.440009829966639,0.7222886449100477,0.32525033984111185
45.0,3.439645876990338,0.7333351262847368,0.34272961781484496
46.0,3.4398331015952337,0.7249622133067145,0.3353186407565
47.0,3.44008679090319,0.7297301388056335,0.33815925464552105
48.0,3.4403836333367463,0.7280826714905604,0.333527630632566
49.0,3.4402137855579435,0.7347634057619714,0.3333976265057354
50.0,3.4396017770489093,0.7450757889766914,0.3330757105554082
51.0,3.439073180367771,0.7364782059677175,0.3339239199911826
52.0,3.4397108257547595,0.7399965601719501,0.33883916355335003
53.0,3.4399792670599543,0.7434205861606072,0.3355195679127372
54.0,3.4401725549362365,0.737222887417638,0.3379816115929328
55.0,3.4402165433956644,0.741655342841611,0.3384883552314881
56.0,3.4398938290778323,0.7475951700503182,0.3383993429287969
57.0,3.439935872694612,0.7353310938143632,0.3421609706202219
58.0,3.4400463992568753,0.7481163426381064,0.3404068028695114
59.0,3.440064750444121,0.7403728072064845,0.3348057242792151
60.0,3.4400570891937985,0.7495771300142905,0.34168133670938977
61.0,3.439964888902771,0.7480353443331673,0.3395474532731485
62.0,3.439652567466068,0.7493303551378864,0.33832184956326206
63.0,3.4406615552921274,0.7449722187301133,0.3407251224313763
64.0,3.4399815937023,0.7550676359726949,0.34284695955289674
65.0,3.43958073785211,0.7441693840622078,0.32611668169632774
66.0,3.4397848881277393,0.7506103567847001,0.3480043048666989
67.0,3.4401582077097923,0.7545905618474767,0.3392864151321199
68.0,3.4403576234681745,0.7495479654079796,0.342542185958263
69.0,3.440269284864191,0.7520306325709322,0.3357354649024748
70.0,3.440028108204832,0.7574587484009859,0.34665516258730933
71.0,3.440029873861804,0.7602384084827661,0.3348880551331238
72.0,3.4401191235387003,0.7546958796227937,0.33897125192860916
73.0,3.440704917604563,0.7539064459152112,0.3333464566351469
74.0,3.4402969678906103,0.7533686965808607,0.33881951922732034
75.0,3.440110495645333,0.7611459651981197,0.34887744666047665
76.0,3.4399889577538176,0.7531134820668882,0.33397644033949503
77.0,3.439783501320313,0.754065909355349,0.3427433676878866
78.0,3.440454057056144,0.7591464533833204,0.3394012881803851
79.0,3.4407985060673654,0.7617396641022021,0.337570586394653
80.0,3.4401016705319183,0.7650894025375993,0.33327926182554096
81.0,3.4396890606412427,0.757353712777787,0.3435016344984885
82.0,3.440010805377655,0.7658831157994536,0.33624885773891316
83.0,3.440189941028762,0.7549385722840877,0.3369577263268115
84.0,3.439524446593643,0.7528098790149358,0.33726326061518924
85.0,3.4398845662330513,0.7650756434944069,0.34210154407354487
86.0,3.439977854911428,0.7660632125106763,0.3422537974635086
87.0,3.4403193336981723,0.7663182647380647,0.3420808830768386
88.0,3.440279625783946,0.7626163753858441,0.3415203058607149
89.0,3.4402546274120764,0.7685735783177029,0.3462001879548505
90.0,3.440067287421501,0.7678886671409839,0.33884892696105134
91.0,3.440189286949786,0.7686634442471703,0.3485508779953304
92.0,3.4402680470068794,0.7630071706881972,0.3415209249622003
93.0,3.44010312952106,0.7692535535859568,0.33887023520300125
94.0,3.4396788298490204,0.7686023263816956,0.33977512210863947
95.0,3.4392448949304986,0.7685017367596387,0.3410042853596877
96.0,3.4396124809709043,0.7733477610511662,0.3366109381305567
97.0,3.439855610428635,0.7681012380746708,0.34571799493778693
98.0,3.4400423162048943,0.7735407384152544,0.3417604621870401
99.0,3.4397264405067376,0.7763277826517812,0.34739037396247485
100.0,3.4397285586802258,0.7773622103674113,0.34212669846784716
101.0,3.4402640024876114,0.7766281090603006,0.34046528787287966
102.0,3.4399317882559886,0.7715255287516752,0.3386265283902843
103.0,3.4399939542075444,0.7729445181851687,0.34323532999079337
104.0,3.439887031916769,0.7759406192941439,0.34209656573949176
105.0,3.4399220732340026,0.7730646107517332,0.3408290357406089
106.0,3.439804100155681,0.7842815269110742,0.3430151899315887
107.0,3.439597453808849,0.7719123071188335,0.3449747386932538
108.0,3.4401812210098406,0.778951572286846,0.3436428879009633
109.0,3.4398973983304475,0.7834882763233157,0.3439041730017549
110.0,3.440236838069855,0.7798805513090422,0.34654664951619524
111.0,3.4397271661871756,0.7745172038023211,0.34082808663766107
112.0,3.4403487856046655,0.7810825065711352,0.35028883564212626
113.0,3.4401668900838973,0.7746896879777735,0.33696280876676654
114.0,3.440302495448862,0.7770770459404663,0.34664160748071654
115.0,3.440577425039703,0.7865857226556239,0.34686016996912655
116.0,3.44036121771178,0.7781626660685409,0.3397655924959027
117.0,3.440443847945515,0.7878356232985573,0.34797545077918024
118.0,3.439585314455683,0.7854220761759013,0.3407704221343135
119.0,3.440264755237052,0.7907885062109379,0.3452561610454058
120.0,3.440301211174334,0.7839873217333206,0.3431799838416794
121.0,3.4403032839178422,0.7911323308520036,0.34942282515023415
122.0,3.4396807132845817,0.7831492140420787,0.3372254071132271
123.0,3.439552828274074,0.7895615469755348,0.3437930412119196
124.0,3.43988060956471,0.7884474821889093,0.33507990848040853
125.0,3.439719302647448,0.7834107510621553,0.3469377637567847
126.0,3.4404126433960154,0.7903385356907221,0.3467908691137276
127.0,3.440478187815227,0.7858300848976827,0.34096183358245746
128.0,3.4402916195867412,0.786704103652429,0.3501728906083804
129.0,3.43981606488294,0.7921338574580992,0.34961513062554483
130.0,3.439960080524534,0.7919479661799123,0.3356371487222353
131.0,3.439957072106835,0.7843390737584031,0.3387275321353591
132.0,3.440205052622977,0.7988464883422742,0.34688331535274136
133.0,3.439900145024038,0.7865767460192644,0.3410155047717828
134.0,3.4393429805437927,0.7922736436918636,0.3460312363281976
135.0,3.440245251020517,0.7850212361353825,0.3469041973404771
136.0,3.4406772281473312,0.79028053446377,0.34820108073628697
137.0,3.440207601181821,0.7884635156683455,0.3378523798654334
138.0,3.4402745879671586,0.7865263473539599,0.3470282080159686
139.0,3.439745157689329,0.7863607401141233,0.3498613315148288
140.0,3.43995321225901,0.7993798804102867,0.34757812219701967
141.0,3.439650276073632,0.7859502556036837,0.33650719563297626
142.0,3.4392818462025727,0.7992480034169459,0.3476778066694645
143.0,3.440044840937188,0.7987618923836998,0.34729850747003993
144.0,3.4398166160114076,0.790039835152757,0.34049059701660994
145.0,3.440259800614864,0.8049053364458315,0.34780863688171954
146.0,3.4401801052701733,0.7933856857694609,0.34170214274885874
147.0,3.4405340800965587,0.8037701490847932,0.34575541775121477
148.0,3.4401894024047865,0.805874570765082,0.3516494323633209
149.0,3.4402704878047943,0.8032159950616947,0.3444542719682272
150.0,3.43951401877015,0.8008028328108235,0.35140717240878433
151.0,3.439844124539541,0.8040708463603756,0.3491779112573941
152.0,3.43988192476646,0.7978502019676545,0.33904844414258245
153.0,3.4401021349901213,0.8040207926557451,0.3541992328561795
154.0,3.440107922932765,0.8058478271876824,0.3393337004892757
155.0,3.4400384398359334,0.7939767779707806,0.35189167280275163
156.0,3.4400684904218157,0.8065006118356507,0.3521882247473192
157.0,3.440156719509471,0.8009071529786659,0.3454085046431964
158.0,3.4397351165094965,0.8050454450917244,0.3455318888773391
159.0,3.4398187382394774,0.8012410062466779,0.35140151745562753
160.0,3.439988630744919,0.8029178647393788,0.3406559501135353
161.0,3.4398775337318015,0.8052490148180349,0.34653280406155484
162.0,3.439880607866827,0.800984876851619,0.3493854963942396
163.0,3.4401472782650857,0.7984952353333943,0.34113473563505203
164.0,3.4403474137170633,0.8036634286878238,0.34918391420547673
165.0,3.4394444622170677,0.8003411025883116,0.3521352651984067
166.0,3.4398045241192903,0.8028399385636076,0.3338646119236281
167.0,3.4398704513201435,0.8072064260984514,0.356283630454527
168.0,3.4395552670710354,0.8010367563004531,0.34374065290083305
169.0,3.4398981260167742,0.8098104939453574,0.3426007256413053
170.0,3.439643364434654,0.8037876873230748,0.3596547361479726
171.0,3.4404554015543933,0.8050715311831637,0.3384481390566972
172.0,3.4405014496039166,0.8149812875456371,0.3470079843653517
173.0,3.4405041875109825,0.8039242848195987,0.34554611534382773
174.0,3.439844032000718,0.8050929916869008,0.3468135923811191
175.0,3.439504492758127,0.813940618279364,0.3430710376454246
176.0,3.439493217500877,0.8059971902187936,0.3538745223986422
177.0,3.439046610431162,0.8024592223883705,0.3475167911910318
178.0,3.4395313327470958,0.8129010460888578,0.34291165107552773
179.0,3.4399974132144466,0.8084665022894325,0.3578441379984769
180.0,3.439927422529885,0.8119533909553805,0.3454622330116916
181.0,3.43976591848504,0.8082688500271292,0.34420045972415664
182.0,3.4400090864033004,0.8165365618349443,0.3523712586458079
183.0,3.4402773817434467,0.8175969592537012,0.3424477305198767
184.0,3.439432139174487,0.8115893974583991,0.34696783582652396
185.0,3.4398510582658104,0.807820765099198,0.3505818242287623
186.0,3.439610313652856,0.8140516939574706,0.3403728280912726
187.0,3.4399417522624565,0.8167423718619727,0.3529723915450693
188.0,3.4404456407458115,0.8029164569667616,0.34392768401961105
189.0,3.4402322086095376,0.8152168776526403,0.3469009246475999
190.0,3.440290025953076,0.8129423035727252,0.34643270414661603
191.0,3.439996754172319,0.8075789531839564,0.3454340290886151
192.0,3.4396251706684167,0.8119893158008126,0.34341493140404855
193.0,3.4396506060862704,0.8128613192581567,0.3505156231964034
194.0,3.440106865623442,0.8094970175504463,0.3467797921247391
195.0,3.440546984423833,0.8100709766566652,0.34382519532668576
196.0,3.4405353739828013,0.8116716816006411,0.345562883779086
197.0,3.439743834095782,0.8121138012732292,0.34745819839814496
198.0,3.4387643930759872,0.8169237174342829,0.3525703371175622
199.0,3.439042605526681,0.8183558692227879,0.3511204759038808
200.0,3.4392618025149853,0.8103133837346289,0.34531592443900905
201.0,3.439899155539241,0.8198834125805634,0.3557552631078308
202.0,3.4401459080177017,0.8180071382873896,0.3416598169883326
203.0,3.4398157428587757,0.8091717596182421,0.35149961254290246
204.0,3.4400315647556075,0.8142657055334684,0.35182086971395465
205.0,3.4403586269142505,0.819892831979316,0.34499655389151057
206.0,3.44048502450171,0.8183906440340447,0.3555459958335095
207.0,3.4404697855475317,0.8121870494773187,0.34679243326698683
208.0,3.4398188742449847,0.8208333646173115,0.3464695551133788
209.0,3.440014932827982,0.8119327454689009,0.3445839991061796
210.0,3.440525295458797,0.818367026476251,0.34973028609533074
211.0,3.440037805935392,0.8145474713353114,0.3497986631096883
212.0,3.4401627330619546,0.8125068321682611,0.3519812902756174
213.0,3.440303618443176,0.8213231306420696,0.35013443471597666
214.0,3.4396649612635986,0.8110821400055093,0.3523702078454176
215.0,3.4398194462776734,0.8136635054206114,0.34559153190061154
216.0,3.440489259917691,0.823106295575393,0.35287695689280846
217.0,3.4404140945208668,0.8181715989706759,0.3545895724328422
218.0,3.4402149370040966,0.8155620575641568,0.3447988262966553
219.0,3.44027769998252,0.8143335924523954,0.35118937292139696
220.0,3.44014230813322,0.824982139334811,0.3545462577003948
221.0,3.4404712732627822,0.8147498692773127,0.34858013423736517
222.0,3.440541382890358,0.8195460071886758,0.35154915770738987
223.0,3.439521101576131,0.8189670341648658,0.3519625208430778
224.0,3.4394802490705616,0.8200536990333058,0.3436067353519786
225.0,3.439949077660789,0.8164542344595047,0.3534638635642534
226.0,3.439971506260836,0.8243101381782109,0.3455983083740156
227.0,3.4399056767118936,0.8114608888996778,0.3510423905825836
228.0,3.439472062962484,0.8207898053682146,0.3528580860479212
229.0,3.4398454796449105,0.813270009600104,0.3396374544497253
230.0,3.440108126475425,0.8240103322420664,0.35998480518038395
231.0,3.4396800049327645,0.818943373082003,0.3433080752156169
232.0,3.439977458549263,0.8238038660712818,0.3535646841491093
233.0,3.4396563121280512,0.8228282914743984,0.3566447106824582
234.0,3.440103846942777,0.8182499168555805,0.3504552574121448
235.0,3.440547023743048,0.8216128703294634,0.3490942950392539
236.0,3.4401998006436187,0.8219555887011106,0.351528893513152
237.0,3.44035593083743,0.8217801575251532,0.35459775551893125
238.0,3.4402871184191164,0.8144925303484877,0.35254183374427256
239.0,3.4397711023277635,0.8273412073598763,0.35405499699099025
240.0,3.4397125884830446,0.8163467329448119,0.3521954393500829
241.0,3.43958911355622,0.8175909918026222,0.3531344473847483
242.0,3.4395047361507043,0.8222913791676503,0.34839348196903497
243.0,3.4397795823530477,0.821889416020152,0.34921035940287853
244.0,3.4406213731233133,0.8194296404357776,0.3452508129093918
245.0,3.4403532309626845,0.8200765558623493,0.3562387427895991
246.0,3.4398604797304806,0.8279376809419448,0.34606406551657154
247.0,3.4399061897715972,0.8209685033073927,0.3527953632351682
248.0,3.4401485721894822,0.8308366890950171,0.344332620353911
249.0,3.439120150760931,0.8183320263694722,0.3510584319744383
250.0,3.439684696066817,0.8255775813335834,0.3482066398361567
251.0,3.4400504060008106,0.819749154281853,0.34649274199708724
252.0,3.440170443387665,0.8274611434900286,0.34899349136920393
253.0,3.4399592252917532,0.8233023202692731,0.3512421615574537
254.0,3.4401506472397054,0.8305612198171636,0.3501868527208414
255.0,3.439695772835603,0.8233909284882386,0.35164444569986364
256.0,3.439699109613054,0.8331447235170517,0.3508813722504713
257.0,3.438803144574767,0.8196036569076678,0.34361035351750935
258.0,3.4400401090415564,0.8284911883892503,0.34559072295649035
259.0,3.440138313692255,0.8334883691024336,0.356579323467748
260.0,3.4404818001065474,0.8267474331544057,0.34224980143051015
261.0,3.439674767252982,0.8306765847188632,0.35031524011474596
262.0,3.4398947954677124,0.8225410511061826,0.34835313750033975
263.0,3.4396247701755547,0.8330960373107539,0.34804626507720265
264.0,3.4397058716925457,0.829433348812227,0.34569675439468905
265.0,3.4400096493622194,0.8279727633704337,0.3465181301450066
266.0,3.43964366973941,0.8354644444815206,0.3512885035142853
267.0,3.4398256541733256,0.8270949295215324,0.35213985822580607
268.0,3.4401363271177057,0.8262143141557692,0.34396548028998614
269.0,3.4395273421360715,0.8288159915507235,0.3481242001259751
270.0,3.4403905158266097,0.8291813996168593,0.35521055303951
271.0,3.440356693757508,0.8234184926881064,0.34656367587724207
272.0,3.439959472938898,0.8241932714888752,0.34894179677678694
273.0,3.440407104364762,0.8269285055539589,0.3518180007290266
274.0,3.4403725791853006,0.8350915456125563,0.3454445743531003
275.0,3.4398919093456573,0.8286021763761587,0.35440775213275066
276.0,3.4403286702763825,0.8348323258552968,0.3513404412161387
277.0,3.440152784135396,0.8323275233131815,0.3467070652990283
278.0,3.4400440788276936,0.8262015191429136,0.34712784765343385
279.0,3.440127769416194,0.8313502306188603,0.35477902266070077
280.0,3.440231260147448,0.8261923621034462,0.3481313366953985
281.0,3.439798399494824,0.8314813781631983,0.35587299395350735
282.0,3.439928536863512,0.8385511104740856,0.3505012940971015
283.0,3.440398365158216,0.8301567748913258,0.3558512241633475
284.0,3.440648152071294,0.8358038216659729,0.35213032033769104
285.0,3.440605966820598,0.8373360067902391,0.3457430504649682
286.0,3.439954055927221,0.8234720320669546,0.35557480202923286
287.0,3.4399759594485184,0.8355447384195033,0.34915425028440567
288.0,3.440286739836839,0.8343270564964096,0.34603377271594454
289.0,3.439942382034253,0.8336703879169742,0.35791623015129337
290.0,3.4400379860291266,0.8317944569067631,0.35118934615689396
291.0,3.4395736925511757,0.8321631109083492,0.3498112407893763
292.0,3.4394897727981837,0.841083928266235,0.3490957664768067
293.0,3.43997796568289,0.8281259313239673,0.35060435960658665
294.0,3.4397979041083833,0.8413851915687243,0.3591275344483755
295.0,3.4399668502656766,0.8293003746102232,0.3445685423446196
296.0,3.439653593643043,0.8347802559466424,0.3552015030715445
297.0,3.439743810087913,0.8361269609316734,0.3549548964432176
298.0,3.4397242590085755,0.8325349980783697,0.3531800375265233
299.0,3.439539326937424,0.8356688132617668,0.3466735702123861
300.0,3.4396696561281503,0.8287416473921186,0.35067756601078276
301.0,3.4394401390333704,0.8389045170006235,0.34623792355736366
302.0,3.440038522769176,0.8297223138280447,0.3449513487454722
303.0,3.439767321560037,0.8360767777877167,0.3555412784376719
304.0,3.439709460597562,0.8343209664898312,0.3415411061126994
305.0,3.4399755270560273,0.8389225161530576,0.3490662732459885
306.0,3.4400117186829102,0.8352951261982667,0.3576008072488739
307.0,3.4393713192128823,0.8352588374094378,0.3470376115820266
308.0,3.439850186931251,0.8318069903666409,0.3503260115521267
309.0,3.440080823727439,0.8381798890628928,0.3565404004790659
310.0,3.4401400934709243,0.8286835705721569,0.3535259042660009
311.0,3.439521002619681,0.8342595537850364,0.34835848638709366
312.0,3.4396758829508465,0.8310234110917873,0.34654074765816123
313.0,3.4401688514751614,0.8322444245004221,0.3548307304198489
314.0,3.4396992177132715,0.8322334342997253,0.3508887618492903
315.0,3.4396939152427253,0.8418059668810364,0.3484119794807581
316.0,3.4395804920247146,0.8299448311637154,0.3554336576488658
317.0,3.4392627914107954,0.836016721204323,0.3503912254963044
318.0,3.439517292493734,0.8267753418130406,0.3537813053106731
319.0,3.4395688088905234,0.842893766287882,0.353705994728462
320.0,3.4395389825994145,0.8303157164254613,0.3507680372210223
321.0,3.43965340871655,0.8295690816765396,0.3523972542160152
322.0,3.4403421668951504,0.8351874819379054,0.34913739840765695
323.0,3.4399418479201245,0.8373851580924669,0.3548455571363369
324.0,3.439885886102048,0.8350937648279317,0.3618014813398143
325.0,3.4400804538507392,0.8371229423236465,0.3509218912430516
326.0,3.4405221056877675,0.8402675139254848,0.3517886197275876
327.0,3.439880276129965,0.8427291568692664,0.35071065299262233
328.0,3.4402279403029277,0.8351332797593725,0.3538805553996158
329.0,3.440597002826166,0.8358456075690397,0.3495510700406868
330.0,3.440457320337714,0.8335822978724261,0.35628407901788284
331.0,3.4402692014059415,0.8369809015584593,0.34700468980492044
332.0,3.440115603007756,0.8359471142935748,0.3526539222109037
333.0,3.439773761603749,0.8434428263736443,0.35775215168595326
334.0,3.439068737342076,0.8330362876964238,0.350378808082711
335.0,3.4399442161975444,0.8340853839575696,0.353605368936503
336.0,3.43943017028557,0.8421700362668036,0.34969397309069145
337.0,3.439732538041459,0.8398208271711716,0.3498561478868597
338.0,3.4393421527261774,0.8387285179628807,0.35200021118020014
339.0,3.4400284330408817,0.8366651123449194,0.34964259857660024
340.0,3.4403137840250775,0.8423599916651874,0.35987627142234346
341.0,3.4404404076702324,0.8308532095629751,0.3537885947029234
342.0,3.4397177767440366,0.8405924009716779,0.35270255688420443
343.0,3.4398946693053665,0.8390273875714394,0.34683412138440367
344.0,3.439895934430474,0.842866248437012,0.35723522093156734
345.0,3.439856633651955,0.8391326781054074,0.35233101094925634
346.0,3.4405281560565872,0.8415201850260527,0.35322594872620944
347.0,3.4401049776913606,0.8376939663962297,0.35508712478979787
348.0,3.440287695289608,0.8440069753406113,0.3507236213735355
349.0,3.4396708167172148,0.8339578206840247,0.34893015977637953
350.0,3.439943026417096,0.8416843045190147,0.34825336866636375
351.0,3.439327748932303,0.8424043743210445,0.3550963387371518
352.0,3.439920306458685,0.8379243494055413,0.35048558259820234
353.0,3.43970991872981,0.8453838192366694,0.3558378936591916
354.0,3.439876603978753,0.8329029422650319,0.3455595694250725
355.0,3.439598443408299,0.8432095197563232,0.35429286133487303
356.0,3.4397522817105455,0.8327577499994011,0.3494991410921474
357.0,3.439367024397613,0.840435167310779,0.35112809276330437
358.0,3.440311639374308,0.842376201547787,0.3588092968218313
359.0,3.44020503799943,0.8312012103564589,0.3477390903144864
360.0,3.4402219357652877,0.8454540424195788,0.3484642201896517
361.0,3.4406167093316764,0.8451034868711945,0.3633067400432031
362.0,3.4404490894412154,0.8359572588436383,0.3494042501062689
363.0,3.4400423272260445,0.8424038961140207,0.35878339532927944
364.0,3.4395583400358776,0.8422409120273778,0.35864276677348
365.0,3.4393006090343468,0.8391874744319366,0.3447469440367841
366.0,3.43970128624038,0.8465800699108685,0.35046137003126543
367.0,3.4393470541443567,0.8453587693270336,0.36054341599029116
368.0,3.4399808135695147,0.8452931745180687,0.3425789362083222
369.0,3.439497139554361,0.8450687541962938,0.35848843206500725
370.0,3.4397630282988487,0.8376424835426698,0.346312736479922
371.0,3.4394864349569647,0.8368768049449183,0.3517582527506168
372.0,3.4398178383918045,0.8499395858107316,0.3489540840720918
373.0,3.440378524343705,0.8342038639831232,0.3459583200445524
374.0,3.440346788417371,0.8519035207976805,0.34991902561241445
375.0,3.4399223593912795,0.8376720405534724,0.3527378899586644
376.0,3.4395060092732854,0.8496178467599663,0.3550530819177257
377.0,3.4391052410298104,0.8442680142238669,0.35434725402840483
378.0,3.4395125266683046,0.8440279891903387,0.3515965380938946
379.0,3.4396102475858554,0.8409414934880255,0.3580112276000606
380.0,3.439483496010567,0.8464821526192466,0.3528301512325525
381.0,3.439068368233999,0.8373641333396543,0.35700934410554674
382.0,3.4398233072984197,0.8401394985365817,0.35471845091162774
383.0,3.4395267617536516,0.8481921397590085,0.3554600913294651
384.0,3.4402290502438504,0.8481570962387952,0.35514700827942125
385.0,3.4398203326551036,0.8493980518578134,0.3527459224583509
386.0,3.440049935698243,0.8442813590648663,0.3580595683684295
387.0,3.439475322876174,0.8474705514095175,0.3547251955991992
388.0,3.4399047340744673,0.8419944456620334,0.3492471263326771
389.0,3.4396867876135375,0.8564313066320504,0.362916716913192
390.0,3.4394608598360117,0.842565819603472,0.34837547661790336
391.0,3.440064021767679,0.8481614750157961,0.35950486209547194
392.0,3.4389833502364504,0.8503636212491422,0.3568967503308699
393.0,3.4396936885665514,0.8369320507036441,0.35796437082526333
394.0,3.4401040668064757,0.8402741772665692,0.3555896680398545
395.0,3.4391324834001606,0.8437380327072821,0.3592754241978377
396.0,3.439868871639721,0.8423018955443693,0.353977095434324
397.0,3.439553281375999,0.8481106393712092,0.34972549164959743
398.0,3.4408155582379893,0.8427650865110985,0.360590139040631
399.0,3.4400873670920316,0.8409186667039011,0.35467316950147487
400.0,3.439843113625462,0.8489648209942615,0.35180929581467646
401.0,3.4399384227676784,0.8496392556596978,0.35910638759092756
402.0,3.4399108070559787,0.8457596269025559,0.35317883914229625
403.0,3.4403698609150553,0.8465949482352969,0.36427503296401975
404.0,3.439675116846206,0.8489408186909047,0.3479101151580186
405.0,3.4397894464228793,0.8422774871544281,0.35450978304524217
406.0,3.439888095542631,0.8512501242365418,0.3593533710212578
407.0,3.439927151749456,0.8510075011367111,0.35192438862938014
408.0,3.439747749446052,0.8451668232325467,0.35654934593332005
409.0,3.439971012257022,0.8528023876811992,0.3574498953737669
410.0,3.4399710014354064,0.8457309103006179,0.3596614906616756
411.0,3.4403643618591455,0.8493645404567899,0.36388704825663426
412.0,3.440225601786132,0.8504876686200101,0.35083074261758707
413.0,3.4404947231899676,0.8443468078967626,0.35071574314939485
414.0,3.4398453840418735,0.844108386797673,0.36423167935103956
415.0,3.440183088646851,0.8514031771908667,0.3510728061948867
416.0,3.440435190907869,0.8462318141887625,0.3551787185965421
417.0,3.4399466326920383,0.8452959061590603,0.35858903921276075
418.0,3.440189786833673,0.8494290352477964,0.3516783893413243
419.0,3.4400322993225627,0.8478159507194096,0.3496889713811117
420.0,3.440278464406275,0.8532294543933803,0.3593189903272871
421.0,3.440374222777455,0.8481064509539241,0.3533971318096976
422.0,3.4396144052981996,0.8463648052750498,0.3568014274808083
423.0,3.440037605036606,0.8465404655286811,0.35588558164945683
424.0,3.440525039062631,0.8433158285566678,0.36048397925125836
425.0,3.440214795955636,0.8458296025079913,0.3559281061125346
426.0,3.440080923613139,0.8503815863554597,0.35675003780508135
427.0,3.439731216240415,0.8511591435317646,0.3652750088445517
428.0,3.440570106833999,0.8479737778178705,0.35489200025630097
429.0,3.440171993205752,0.8476616741909496,0.35552666271566435
430.0,3.4400774133514846,0.8473203265067445,0.3639145957048473
431.0,3.440015875451323,0.8520863899174926,0.3622636712337429
432.0,3.439553620334396,0.8482807469441118,0.36151038957075576
433.0,3.4402909479203294,0.8461931482367232,0.36136238428104395
434.0,3.4405351649359743,0.8514250447446705,0.35631274804139673
435.0,3.4401838462201098,0.8469179911058003,0.3618058649998298
436.0,3.4400721374742256,0.8532832464867957,0.3539060407403295
437.0,3.4397276137388526,0.8478349212295219,0.3598862813074145
438.0,3.4397762120729953,0.8512475370958129,0.36108265937814665
439.0,3.4395632263806326,0.849327696497054,0.34729555546030316
440.0,3.4400586853260657,0.8546989681520721,0.3579147930838917
441.0,3.4393394609506354,0.8533246189932704,0.3612460260762651
442.0,3.4403788213132014,0.8524550746906876,0.35562189360702134
443.0,3.439539190282437,0.8480632914603112,0.35637846046977956
444.0,3.4401597456217847,0.8521200323765266,0.35458611309234744
445.0,3.4398167953107883,0.8509427491936279,0.3503080333772905
446.0,3.4395568040504916,0.84261659835313,0.36296039639748107
447.0,3.4395575209434894,0.851618551232169,0.35206509614764975
448.0,3.4399759170706354,0.8568072665311448,0.3578424454829972
449.0,3.4396952526760143,0.8524380256373303,0.3534182567564766
450.0,3.43969862967057,0.8509842882479698,0.35759887130338286
451.0,3.4395901194986758,0.8493107362681513,0.3537302931595479
452.0,3.4399315529627175,0.8481080337753761,0.35690088495894223
453.0,3.4403826490101177,0.8403631656422906,0.3492619695501274
454.0,3.440420048687647,0.8473413059777458,0.3613309805260832
455.0,3.439578103671233,0.8515077277112449,0.36138411459752257
456.0,3.4393347479062855,0.844175900585967,0.3536322202944581
457.0,3.4392302140434805,0.8569997489153273,0.36149661294199564
458.0,3.439843519534642,0.855573784582305,0.3592713060992394
459.0,3.440382647013985,0.8516628739029224,0.35028304382868286
460.0,3.4398736041183446,0.8609040302634061,0.35907878827087264
461.0,3.439318340569532,0.8478036721206434,0.35497214257556226
462.0,3.439512241770371,0.8528684361404977,0.35584705596959876
463.0,3.440022203251735,0.8497941304986563,0.3597364611731083
464.0,3.440277227842639,0.8586521286524204,0.358692252252067
465.0,3.4399074993158814,0.8492890723985292,0.35989848626080123
466.0,3.439586107926421,0.851758842945897,0.3597408356706201
467.0,3.4394817416853076,0.8577110934369421,0.36378668613151227
468.0,3.4391574615587035,0.8488975821142541,0.35344732565986386
469.0,3.439922834269254,0.8561528940397134,0.3631126967193082
470.0,3.439974648534228,0.8582420059335084,0.35185860161735194
471.0,3.4404361705226694,0.8482831457726843,0.3638799477837527
472.0,3.4405062814388536,0.8599324913442263,0.3575014154817099
473.0,3.440322984081391,0.857315733948663,0.35568915556192193
474.0,3.4400728016510467,0.8472083540477416,0.3664605804432184
475.0,3.4400166273548187,0.8597506795615707,0.3578150901177441
476.0,3.4403993813856015,0.8462106597980634,0.35233636890434783
477.0,3.4404031082648503,0.8589591377344243,0.36747868162488406
478.0,3.4410920846231674,0.857179439657319,0.35224096356167994
479.0,3.4406104644856916,0.8510411599912591,0.353308387495809
480.0,3.4404363545879635,0.851189964204291,0.3558810250475462
481.0,3.44013619300371,0.8583083983561886,0.35798002628685394
482.0,3.4397543867234837,0.8524738519162088,0.3569654645389629
483.0,3.4395852164732026,0.8506029048003537,0.35480660314889484
484.0,3.43947391816755,0.8518449773151402,0.3585797915108173
485.0,3.4405470769120363,0.849366280659852,0.35834760229734297
486.0,3.440319678079988,0.8544171911422166,0.359532647643121
487.0,3.439704385901273,0.8481542240820271,0.35862270170411986
488.0,3.4402044320826493,0.8556762613384621,0.35651302871682794
489.0,3.439869467826753,0.8585715103168885,0.3520714843398201
490.0,3.4399484617635774,0.8453596451050484,0.3611026159882684
491.0,3.4402896133482246,0.8628394094863437,0.3536633318190951
492.0,3.440454153481618,0.8592943515349795,0.3616937005419607
493.0,3.4394869982117724,0.8523115999672074,0.35526988000892795
494.0,3.43971737630138,0.854801865394803,0.36143944420835705
495.0,3.4401005214569254,0.8560199499445701,0.35294533645775245
496.0,3.4402429910539682,0.8542922013888938,0.3605898761123671
497.0,3.440084228094552,0.8592949958258854,0.3590610237248534
498.0,3.4397745276701728,0.8506110420035129,0.3642054912933435
499.0,3.440528961870993,0.8611111626334574,0.35797648133367854
500.0,3.4395562343459636,0.8563588376687407,0.36090244423834067
501.0,3.4403795172311424,0.8563552733631374,0.35969911010214634
502.0,3.440045516506364,0.8615603405412414,0.36144736152814616
503.0,3.439869417353087,0.8556426255131071,0.35073167064617317
504.0,3.43964290926183,0.855326695649049,0.3662288863575695
505.0,3.4398884122796765,0.8637716806796469,0.3594735882630567
506.0,3.440279727508188,0.8557373162223376,0.3572164412901257
507.0,3.4400009125696305,0.853619980583771,0.3605092653282482
508.0,3.4404557935112616,0.8603292828228623,0.3530156251846241
509.0,3.4407144030160848,0.8544695059354703,0.34990144955654917
510.0,3.440632924059531,0.8608795594402422,0.3623431487988798
511.0,3.440201815616999,0.8545745197105146,0.3550577839245026
512.0,3.440669307663969,0.8647843617276033,0.35714906050820805
513.0,3.4406182077960974,0.8563617040511401,0.35862857075117316
514.0,3.440227588139427,0.8570249449765079,0.3573376830861631
515.0,3.439772672176963,0.8548683185154444,0.35883845725734526
516.0,3.4396796134885244,0.8560973922443993,0.35653519513475684
517.0,3.439598229195971,0.8569683950162483,0.35586880864565756
518.0,3.4393185150012306,0.8544407882714474,0.35793232503881534
519.0,3.4395574344079103,0.8535160825755894,0.3590908121670111
520.0,3.4396005625548276,0.8596202936332656,0.3592443268812706
521.0,3.4399450188378666,0.8570021124898198,0.35568181660696985
522.0,3.440149533768243,0.8588593815819399,0.3540109049909213
523.0,3.4405474700467176,0.8567917430883025,0.36006451500012476
524.0,3.4401605807804807,0.8613215745440796,0.35653417879039767
525.0,3.440352884902459,0.8513557055873094,0.36164109324733346
526.0,3.439915062801801,0.8597109643826268,0.3591926825824979
527.0,3.4399743741352924,0.8579658524093096,0.3582883710870635
528.0,3.440340349531081,0.8608114581696282,0.35886099150156087
529.0,3.440044259807317,0.8608487003246963,0.36038147609145466
530.0,3.4399960832607737,0.8595949331437228,0.3554098128494209
531.0,3.4404418797068934,0.8577628083054135,0.35268342530629154
532.0,3.440419086047675,0.8629862737030973,0.36311129445286794
533.0,3.4397365541230416,0.8535213808323676,0.35371260199767296
534.0,3.439758268727123,0.8638749116328431,0.3584867496051375
535.0,3.439496528318619,0.8592898300289222,0.36074902674695836
536.0,3.4397787661107344,0.8540049130438035,0.3542328760673597
537.0,3.439807754606809,0.8623817131871515,0.35959136760785654
538.0,3.43933829786244,0.8599023855076858,0.35548806719050624
539.0,3.439174329512335,0.8541853798773758,0.3551346463559205
540.0,3.4397768065235232,0.8627202489429183,0.3639311629185884
541.0,3.4396022418857313,0.855594477299893,0.36026285397581814
542.0,3.439309329905151,0.8607277704524608,0.35658893605470493
543.0,3.4398972197219675,0.8602896469763002,0.3544998305183393
544.0,3.4391826842689297,0.8575536793097379,0.3633093789502163
545.0,3.439641034077989,0.8576399375839517,0.3564126341961244
546.0,3.440015834130174,0.8630175831328508,0.35389450502280606
547.0,3.439669909548823,0.8584165562464192,0.3667299029924784
548.0,3.43975536342442,0.8568413660086807,0.34933775504921466
549.0,3.440153825582219,0.8600126187962217,0.3603938827109129
550.0,3.4397682651573063,0.8638237635184416,0.3644785963792167
551.0,3.4394732675832027,0.8598135678872696,0.3611336179564027
552.0,3.440228030889807,0.8612667823712241,0.3543038042065213
553.0,3.439679877595198,0.853758246994574,0.36008747243931516
554.0,3.439811172725301,0.8628599455717089,0.3565688303999458
555.0,3.4399304819788634,0.8574998259675901,0.3570405678402029
556.0,3.4404433708851667,0.8602126898089653,0.35216440191212106
557.0,3.4397266826940576,0.8618009924996712,0.35947185317049746
558.0,3.4400984274355033,0.8510566324865236,0.35886896017417436
559.0,3.439677003715096,0.8647357750271913,0.35726450253537523
560.0,3.4396310276294897,0.857891484187218,0.3587166544972997
561.0,3.439476530289287,0.8545009858880676,0.3541635831177373
562.0,3.4401609020733637,0.8577783234217194,0.35743375214384615
563.0,3.4392607729833453,0.8499794709666337,0.35536564400255294
564.0,3.4397925775888027,0.8564336619646411,0.3566805109001353
565.0,3.439656570040609,0.8615676921130682,0.35832307454133594
566.0,3.4395738812989505,0.8551127268311149,0.35355908290311316
567.0,3.43969788260594,0.8617269617362381,0.3593012570836019
568.0,3.4394504067986573,0.8554808818700859,0.3538346090497696
569.0,3.439715100363479,0.8633247272184639,0.35944802747480326
570.0,3.4399440642730212,0.8616688098860327,0.35338919808284297
571.0,3.439583728123598,0.8535967021745162,0.35561721925514206
572.0,3.4397679622858015,0.8640837662559834,0.3602455124874501
573.0,3.4405350264060783,0.8551850256816355,0.3524328763059963
574.0,3.439881200364354,0.8616452525514753,0.3611336543056645
575.0,3.440191379377488,0.8580482140385208,0.35094920460707707
576.0,3.440770851266622,0.8596776320418289,0.36572926649639087
577.0,3.4398013685628936,0.8623839570291377,0.35089742466142065
578.0,3.4398241516531094,0.8606383525649464,0.3596614062274888
579.0,3.4401778553503783,0.8635933299767377,0.3541174172467608
580.0,3.439877112752502,0.8593421988239347,0.35568654768124125
581.0,3.4395030615607496,0.8607515957575907,0.36269762994897564
582.0,3.439647188419157,0.8609753063910558,0.3596254498548524
583.0,3.439800987280689,0.8603770622139046,0.35392127706438253
584.0,3.4396645201809966,0.8613334660607154,0.36549875842269114
585.0,3.439846163732953,0.8650698264080448,0.3536738562469453
586.0,3.4402362347559183,0.8544090015668896,0.3546895955889177
587.0,3.4398421054382347,0.8655073695931139,0.3578891385285214
588.0,3.439179463956593,0.8545352875980965,0.35299556824952466
589.0,3.438920341811778,0.8655167460552745,0.3637489024628516
590.0,3.4396731199307284,0.8561899115561192,0.35577088961574543
591.0,3.439932663481289,0.8611596769173123,0.3633525451167974
592.0,3.439861896988512,0.8563786958790376,0.3542791069884037
593.0,3.4402113321236913,0.8641202964768938,0.35612652823822427
594.0,3.43960842887362,0.8625958786321077,0.3577993917428416
595.0,3.438913048639594,0.8590088977819077,0.3605632248845435
596.0,3.4400408460788006,0.8613939333237699,0.35676372146940816
597.0,3.4402014291238516,0.8585077564875055,0.3598004270921581
598.0,3.439953703022206,0.8609199131572425,0.3490793503126415
599.0,3.440351164761323,0.8608272407399644,0.36446776581968965
600.0,3.440160111947163,0.8574415952033762,0.3535827777940666
601.0,3.440362800826525,0.8615455358506242,0.3553419386793364
602.0,3.4396840657284558,0.8570942101438676,0.35310472914357915
603.0,3.440018072233425,0.8651701093453803,0.3598257274902463
604.0,3.44022567040623,0.8602151966992033,0.3503899309670015
605.0,3.4399736344913827,0.861309183826432,0.357333156702213
606.0,3.4404652358604673,0.8618787268865299,0.35805990314782904
607.0,3.44043808262582,0.8667075076095273,0.353487559901716
608.0,3.4410271248923947,0.8578081044329223,0.35334368347598977
609.0,3.4402086880363156,0.8673647104459816,0.36644640817100527
610.0,3.439473278904012,0.866282350912341,0.3501511986119127
611.0,3.4402646779928645,0.8685705524980776,0.35952526467999774
612.0,3.4396055056043915,0.8673495166222047,0.3634582343773107
613.0,3.4399556104104643,0.8653520751609002,0.3561314209426442
614.0,3.439154565002313,0.8609233840284374,0.3537988118282751
615.0,3.4395187043616757,0.8621145589976995,0.3599962892033052
616.0,3.439549526241648,0.8621082756527302,0.3581895038751919
617.0,3.4399829750252597,0.8642904725897872,0.3519707868065868
618.0,3.4393445260113418,0.8681316140147463,0.36566734636007964
619.0,3.4398487616424056,0.8665325059078667,0.3600644160308818
620.0,3.4399264370485576,0.8605793060581302,0.3592485124610524
621.0,3.4400185802736702,0.8611015236486242,0.36177259875667506
622.0,3.4400934774148126,0.8618440546710306,0.36244489025098087
623.0,3.4395963742720728,0.8671834437302905,0.3646767714901814
624.0,3.4401928799125905,0.8607626019004296,0.352918566588761
625.0,3.440211899476776,0.8700271194746685,0.36878152891393506
626.0,3.4396396459186023,0.8575654933118455,0.35674118444942116
627.0,3.439163468815922,0.8671381215699627,0.3595586171892368
628.0,3.439650928251288,0.8626559093461149,0.3583254022672931
629.0,3.439839837399321,0.8615282835057867,0.37087101368615577
630.0,3.4400187198224144,0.8646781948804331,0.3561231053887528
631.0,3.4396263862568297,0.8611922195405205,0.3625296843237781
632.0,3.4400328545240955,0.8660479522941208,0.3606640494404725
633.0,3.440126293264649,0.866284937467648,0.35568868799537284
634.0,3.4404058607358334,0.8652428277341778,0.35962318725843373
635.0,3.440277374450364,0.8679045032709779,0.3592699327368765
636.0,3.439688780801478,0.8737075893750186,0.3563811065972195
637.0,3.4394756784004707,0.8660344713195195,0.368560757199142
638.0,3.439760486473404,0.869409474613332,0.3523726647332566
639.0,3.4395973630031964,0.8696365723653543,0.36429162046830893
640.0,3.439721639589856,0.8699513592960696,0.3577952531721734
641.0,3.4397221087397685,0.8716647620803724,0.3624244975549003
642.0,3.4399513371568626,0.8565429919413838,0.3622020484617714
643.0,3.4403087539917347,0.8709330901213237,0.3594228434209475
644.0,3.4399746157125057,0.8709576246357885,0.3565926110786965
645.0,3.4399799901738874,0.8702812388535756,0.3651924386167219
646.0,3.440020773989832,0.8713529715496475,0.3578591931068304
647.0,3.4400979701871557,0.8661850914756443,0.35762926896440805
648.0,3.439693735399859,0.8723005866074801,0.3576389356406148
649.0,3.440217216490145,0.8710594701379438,0.35892938008050207
650.0,3.439850780830357,0.8618253229005614,0.35953151336833955
651.0,3.4402249050174825,0.8740147804723245,0.3527026305989337
652.0,3.4397538312616134,0.866695404894382,0.3623341463572585
653.0,3.4400733607253673,0.8689863261308308,0.3574314213607168
654.0,3.4400822735649146,0.8679091157063474,0.35782660315922615
655.0,3.4396105380020185,0.8662811185095346,0.3582407250635467
656.0,3.4395694477430423,0.8684611566006616,0.3646919857105189
657.0,3.4395055105025345,0.8746657880164698,0.35549664355118066
658.0,3.439495303092263,0.864375766115417,0.3537251272574719
659.0,3.439674786382918,0.8605090627639044,0.3586575562612002
660.0,3.4396652634000553,0.8736042444542292,0.35979036235670375
661.0,3.4398554773994054,0.8635561592626043,0.34705612829906957
662.0,3.43906514912815,0.8666517166641361,0.36145201549801953
663.0,3.4394653146121343,0.865643391741585,0.3513715796462406
664.0,3.4407071579549875,0.8703638455288696,0.3554108268482832
665.0,3.440195284301941,0.8657854249832697,0.34872298557548875
666.0,3.440297264894798,0.8746517358290603,0.35919743090546924
667.0,3.4394727547311272,0.8612436857985195,0.3498563106864812
668.0,3.4391973790366066,0.870038573855088,0.35880241508253624
669.0,3.4392306427543295,0.8721124580025644,0.35044521152493224
670.0,3.4399538419239852,0.8607733721269766,0.3556476748961352
671.0,3.439906591605522,0.8724487074420607,0.35502823040292936
672.0,3.439351588971587,0.8715522565727772,0.3597087176625528
673.0,3.4407787814045805,0.8694848694416435,0.363004043586658
674.0,3.440280813679628,0.8668561691345211,0.354463122055542
675.0,3.4399932017857657,0.8731086425836968,0.3627366561600166
676.0,3.439576570949682,0.8703271958591052,0.35858902702077566
677.0,3.439161702109116,0.8702433587908394,0.3559979922116559
678.0,3.4400188534677008,0.8689900001454676,0.36442134456551983
679.0,3.439841722802129,0.8687653854133794,0.35404243316642603
680.0,3.439934905582269,0.866638221048168,0.36758987258094583
681.0,3.439780411087232,0.8671989738141297,0.35666348257642067
682.0,3.4398466527803824,0.8696635699973797,0.3591979016424402
683.0,3.439279189494687,0.8647710664739992,0.36061097418439375
684.0,3.4392222643367796,0.8706849026563195,0.35806375754890246
685.0,3.4399977159711277,0.8665238272790485,0.3616523752188687
686.0,3.439490381476355,0.8716887448769285,0.35649510648642524
687.0,3.4402351936823283,0.8706025575823881,0.3593681944585723
688.0,3.4401841857131545,0.8653864644607386,0.3594161884495968
689.0,3.4395882092155463,0.8754679574777163,0.35261935353108353
690.0,3.439967286166336,0.8603026249977365,0.36490486145740375
691.0,3.4394026899644294,0.8702422332243318,0.36023572575828683
692.0,3.439398798584354,0.8719944921397277,0.3540878006022459
693.0,3.440009372051404,0.8618366989541506,0.3607686522141578
694.0,3.43963640434016,0.8639583101060325,0.3601308220899239
695.0,3.44044741385514,0.8762687385647517,0.35933134484306706
696.0,3.439704406825875,0.8666608633445441,0.36490024288633455
697.0,3.4395071228232585,0.868994541086535,0.35411205185084765
698.0,3.439056703353584,0.8657852740049456,0.36492811642009026
699.0,3.439454165753032,0.8755889828644505,0.35566529434225896
700.0,3.440139875653203,0.8727650675354663,0.35798780654254625
701.0,3.4401881209496237,0.8759670728560406,0.3628526719585903
702.0,3.4399920655377025,0.8692047522860976,0.3601435168093719
703.0,3.4395990501729705,0.8760909834181335,0.3607950255534719
704.0,3.439540350042242,0.8733790632830484,0.3561666362651671
705.0,3.439997984534671,0.8724538359974243,0.3596201538922287
706.0,3.440030731368665,0.865698625792775,0.36042549009782
707.0,3.4401182121708995,0.8717898667165466,0.35691357550867137
708.0,3.4398768715737775,0.8642548809191236,0.35524080421904736
709.0,3.4399040171638036,0.872329372172399,0.3598738705595868
710.0,3.439626100591414,0.872609755617118,0.36067409196453065
711.0,3.439433869970161,0.8659711554321752,0.3568462436945301
712.0,3.439961992170634,0.8674607164616073,0.36219163300679863
713.0,3.4394208444954724,0.8751124611940396,0.3598387657773454
714.0,3.439334457529381,0.8716027196798337,0.36145458939995356
715.0,3.439575921936849,0.875170257632542,0.35815200800323854
716.0,3.439892944523301,0.8675668948785582,0.36024066926380044
717.0,3.4395834395626173,0.8756827175047956,0.3584718085959183
718.0,3.43985159795737,0.870389107356114,0.35476832926521
719.0,3.4402165608978015,0.8753379195154397,0.3671785882395818
720.0,3.4399680215099013,0.8801009424961151,0.35620123903572853
721.0,3.440018852474116,0.8714470562478503,0.36314162397591415
722.0,3.439799295285727,0.8728375959051885,0.35760076829743626
723.0,3.4393157254584805,0.8737451351536561,0.35855114932397897
724.0,3.440029214655801,0.8689679847455627,0.3592730651531417
725.0,3.4398074303342767,0.8650097835286682,0.3627310485561198
726.0,3.4397338895440273,0.8770851003947565,0.3643543702161565
727.0,3.4397926774451806,0.8742879262223211,0.3584740732215871
728.0,3.4397871864693603,0.8725782751315375,0.3601303809432596
729.0,3.4398241302248325,0.873646869442916,0.3555830728454021
730.0,3.4402137772962793,0.8766112798857562,0.36438315758104484
731.0,3.440445028679759,0.8741103555654084,0.35445442269100264
732.0,3.4397379586014245,0.8701254716541101,0.3556662680630671
733.0,3.439766916732707,0.873361150064279,0.35788835193428153
734.0,3.439357469431027,0.8680031364894275,0.3637080856771051
735.0,3.440361716265319,0.8788406839437901,0.35675095293760023
736.0,3.440551560688792,0.8737032328821791,0.3594032165574778
737.0,3.440455822982676,0.8741861849747279,0.3572656441984581
738.0,3.4395606747898957,0.8752333536490196,0.34791355234925303
739.0,3.4392148292663474,0.8728561983385273,0.35955180078308496
740.0,3.4395591125373173,0.8684338086754714,0.355731874267254
741.0,3.4395069687150617,0.8798974531869305,0.3648452381185416
742.0,3.4400890049398343,0.8749285971738858,0.35171294443989026
743.0,3.4399818384492664,0.8746505914384258,0.3598096836053289
744.0,3.439455644762113,0.8756378148547903,0.3545681718458482
745.0,3.4397114913521496,0.8732024884197602,0.3618469383662245
746.0,3.4399768566852322,0.8763881244588476,0.3521267887323089
747.0,3.439567324349971,0.873861007029649,0.36386192813559437
748.0,3.4403827680409376,0.8727731701313721,0.35685124935929763
749.0,3.440270350817465,0.8786241655925983,0.36249609375270364
750.0,3.439933904484931,0.872913869420075,0.3597026826633974
751.0,3.439611859709676,0.8752763860242244,0.3520794225250804
752.0,3.439706838465723,0.872651360504227,0.359576989629842
753.0,3.440464301002852,0.8753108389956255,0.35895516470840233
754.0,3.440043197008148,0.8736521020784745,0.3602108296303781
755.0,3.4392797205337353,0.8786245466828607,0.36144015687769293
756.0,3.439032289313371,0.8702112481903075,0.3589723699309542
757.0,3.4403249882874785,0.8828447657588946,0.3553649446630901
758.0,3.440275474207867,0.8712033707838429,0.36451756268971935
759.0,3.4408965302725294,0.8777232204350063,0.3557318951858022
760.0,3.439906263059734,0.8761454937415787,0.3562665773728019
761.0,3.439565996137426,0.8758590852064263,0.3567227056927101
762.0,3.4396207204003306,0.8734389537036087,0.3576709537931229
763.0,3.4396404216202447,0.8766830731757574,0.3535593583835043
764.0,3.4408735148839513,0.8657086504830097,0.3612402749471019
765.0,3.440051518189084,0.8717903904562446,0.3612311635963307
766.0,3.4398681383686243,0.8735193606414853,0.3619468789759217
767.0,3.440190874964346,0.8690691453322112,0.358008853998592
768.0,3.4401524679406097,0.8713486313602338,0.3636743326839715
769.0,3.440084110327842,0.8775557686878704,0.3600492277944499
770.0,3.440129374059862,0.86963358771022,0.3621753079679154
771.0,3.439752718218446,0.8764794208616852,0.363627058688491
772.0,3.4400641579451863,0.873765732010342,0.36769685248213674
773.0,3.4398684345204664,0.8735286650929169,0.35575357232631666
774.0,3.439734850938287,0.8756770994104033,0.36359299841461085
775.0,3.4392090782734592,0.881699208960657,0.36227345594339594
776.0,3.4396295886079624,0.8750208658138888,0.3636971138603334
777.0,3.439525731512212,0.883806550346312,0.3635945996291402
778.0,3.4399544093557273,0.8678779531792625,0.36130682630233596
779.0,3.440228558774392,0.8760267549321494,0.3600812808025078
780.0,3.440210827969653,0.8771960806680619,0.3630117232548225
781.0,3.439657225774217,0.8729952728343454,0.3633775214384998
782.0,3.440156727199805,0.8764674724651782,0.3571348425055716
783.0,3.440296698548294,0.8761163474220397,0.36281365023095563
784.0,3.439777105589123,0.8777627972463441,0.3652084824948017
785.0,3.4399208608112883,0.8736396256840929,0.36464705545936776
786.0,3.4399220247585043,0.8670294640310925,0.3629000395176109
787.0,3.4397436971739226,0.8815391469268032,0.3615836843912108
788.0,3.4394918306419133,0.8682267585535127,0.3568319727271141
789.0,3.4405315570864183,0.8754075070880546,0.36221101052109395
790.0,3.440216928855958,0.8775212881889707,0.359289801846796
791.0,3.440415780092826,0.871237003877069,0.3618035805613352
792.0,3.4398710784140833,0.8735846079249885,0.36013965562321065
793.0,3.439855383075195,0.8779467360055276,0.36323316923884047
794.0,3.4397408535829173,0.8720074922794501,0.359423851217666
795.0,3.4396299495455254,0.8692245882708073,0.3573261327234736
796.0,3.44017552442829,0.87682106866097,0.36152305841906673
797.0,3.439303849865874,0.8761573711150706,0.35706868397879077
798.0,3.4397173098720706,0.8724058578847811,0.36154068316624555
799.0,3.439445774308295,0.8771025228694009,0.3616367296211068
800.0,3.439480730949687,0.8754125495987501,0.36077391266089043
801.0,3.440197018717271,0.8711184430569844,0.3546400104226328
802.0,3.439901974289345,0.8735828093022329,0.3631412926487931
803.0,3.440173143582586,0.876201245171812,0.3662986444471327
804.0,3.4396892680289715,0.8702612075673892,0.36071697035919625
805.0,3.439911990874683,0.8761753704613848,0.35503910136524014
806.0,3.439499808292115,0.8805269925441208,0.37189444028766905
807.0,3.4396756814713236,0.8723119546972502,0.35318128828536793
808.0,3.4402381979889225,0.8752044804511138,0.36279106925029686
809.0,3.4408425681715493,0.8720880180065119,0.3602840637024688
810.0,3.4398672238201184,0.8754516159457331,0.35902863947707764
811.0,3.439967860106051,0.8770954048916599,0.35929734818872916
812.0,3.4402250611675105,0.8857476394450065,0.36371062667550513
813.0,3.4402811112524203,0.8793995980773821,0.360134167410945
814.0,3.4405801963820637,0.8838457054665008,0.36202302479056725
815.0,3.440059793249725,0.8797788054769079,0.3607346893096932
816.0,3.4406954169265203,0.8738883627568093,0.35926958862423997
817.0,3.4394897948417826,0.8812252477624346,0.36031897301374066
818.0,3.439584226773039,0.8721544407637618,0.3645062673369594
819.0,3.439734077250417,0.8796572693384943,0.35343114158769173
820.0,3.440181978611787,0.8740321399518691,0.37218230030726457
821.0,3.4400675496347755,0.8841020758653813,0.35744579811291
822.0,3.4398446358909407,0.8706058673541388,0.36723445028347607
823.0,3.4397700708093017,0.8814892227679789,0.3651757443657598
824.0,3.4393766851372907,0.8684659111019145,0.35644083069144683
825.0,3.4400937456130114,0.8784175953630028,0.3688837269322004
826.0,3.4402431190257388,0.8788664849279165,0.35927198959809414
827.0,3.439590990381905,0.870055765704539,0.36317308146553934
828.0,3.440199361807547,0.8805914425633642,0.3671338205878711
829.0,3.4401930029324097,0.8706056145117927,0.35517728266959087
830.0,3.4407496181155697,0.8756402258717424,0.3647092717818838
831.0,3.4408381130536854,0.8756376962494157,0.36315665894970245
832.0,3.4404380630877323,0.8745604831637169,0.36173576163555193
833.0,3.4398287641606955,0.8767594305443902,0.36230453983081495
834.0,3.440449511142493,0.8815766649727672,0.3601421980158592
835.0,3.4400745273825506,0.8675645246108721,0.36433530279222404
836.0,3.439759037968573,0.8791970269510632,0.36222565817249935
837.0,3.440212741188402,0.8786765626105381,0.36729666813825534
838.0,3.440375673472828,0.8797349962419908,0.3582282166267624
839.0,3.440588298189737,0.8742673526028217,0.36321303306700764
840.0,3.43978267942103,0.8841842328350991,0.3678314352851059
841.0,3.4396639623141767,0.874262115919291,0.35795248512163963
842.0,3.4396141001321734,0.878607478024102,0.3639265014107602
843.0,3.4396024212405565,0.8738053332991444,0.3630030733011515
844.0,3.439784473385411,0.8689891428300223,0.3629847299873734
845.0,3.440062555278113,0.8795197573309869,0.3555457404850326
846.0,3.440096714899989,0.8725734137885289,0.36451810976048354
847.0,3.4403167044466527,0.8711593529027073,0.36343714985440967
848.0,3.439595168438671,0.8774106350303441,0.36132193311186495
849.0,3.4391490262414157,0.8699266849521289,0.3609953008531995
850.0,3.439559895002762,0.8750687522454067,0.3597274046121021
851.0,3.439795704307584,0.8755102423399,0.3596378523604455
852.0,3.440292447339003,0.8743061537642602,0.35675860127561104
853.0,3.4403747859936398,0.8764163098535965,0.36115284132328773
854.0,3.4402180537257463,0.8715540106614226,0.3694900939579619
855.0,3.439810890155914,0.8707152895193749,0.35668364015054815
856.0,3.4403234490039902,0.8725734332875241,0.36438467979571876
857.0,3.4403955788533227,0.8764213640418501,0.36640490750966237
858.0,3.4397362460135112,0.8711406869647762,0.3550143727971486
859.0,3.4396524713797128,0.8772126700505288,0.3634068491101136
860.0,3.4393782249139,0.8733601562808502,0.3534876182739574
861.0,3.439475402711056,0.8773783424095127,0.35481094970619725
862.0,3.4395768551759196,0.8746032709452395,0.3631408883579539
863.0,3.4402057126489094,0.8755943941714095,0.35316535404117155
864.0,3.4399853813681447,0.8826845569925913,0.36152551706865665
865.0,3.4399906621394964,0.8786715888765025,0.3542920143686551
866.0,3.439926794966123,0.8776358712832769,0.35821141672812856
867.0,3.4397948791287143,0.8709262803506692,0.3582522011642028
868.0,3.4394696004100567,0.8788173573084953,0.3629583117291145
869.0,3.439383839115779,0.8756581420748419,0.36057899819269196
870.0,3.4391314012344605,0.8778565451615338,0.36372808579341637
871.0,3.439614196519858,0.8766681032390244,0.3630570822945191
872.0,3.439986021173699,0.8752129542541454,0.3589737490386865
873.0,3.4399892199497897,0.8753771447841713,0.35782516793390423
874.0,3.439757395262125,0.8843423822518139,0.3574961780708861
875.0,3.439613777659042,0.8765547132024888,0.36132611794390956
876.0,3.4398258154844283,0.8790882479697673,0.35629097759624384
877.0,3.4402190005123634,0.883421564873472,0.36707646290348944
878.0,3.4402981841075113,0.8777744376363035,0.3611007167634751
879.0,3.4398410170874354,0.8779642549981996,0.3546727241507177
880.0,3.440027889833446,0.8779343280955647,0.3629146438461086
881.0,3.4399225276100345,0.8801711404151672,0.3556773120703999
882.0,3.440479488055199,0.8774505530837331,0.36744976710082794
883.0,3.4396073780166674,0.8706306421757944,0.36079761933100635
884.0,3.439295618182365,0.8804903461369857,0.35953282320372065
885.0,3.43993120327289,0.8838283137707099,0.3612146190777428
886.0,3.4399274605053294,0.8727067188010728,0.36459428693687257
887.0,3.4399931249229647,0.8833718834436352,0.36366887165849915
888.0,3.440247372672129,0.8813872689905083,0.36103792010983904
889.0,3.439901809625974,0.8777305700072964,0.36202038474854925
890.0,3.439954980616743,0.8831213027502887,0.3581676286268344
891.0,3.4400949131315195,0.8869222757446849,0.35819623170320775
892.0,3.440223958817412,0.8764995395819889,0.36191860079259314
893.0,3.4399660672703782,0.8832386143965619,0.3549766816915004
894.0,3.439908306291229,0.8860507890552392,0.3644090465095793
895.0,3.4396986028060472,0.874361365903422,0.3593566560373614
896.0,3.439682525977008,0.8798273985441694,0.36248199857282226
897.0,3.4397585925376486,0.8793156197547006,0.3601324653817864
898.0,3.4397784535774796,0.88179269604284,0.36061846218123356
899.0,3.4398262417117875,0.8767949206422305,0.3695442778460036
900.0,3.4399014114134374,0.8807377950613067,0.3616447637665279
901.0,3.4399710352655273,0.8838395930014571,0.36119341240911745
902.0,3.4397400051117,0.8739739510198455,0.36484381198673005
903.0,3.439900853352576,0.8862738045664692,0.3639450009704175
904.0,3.4407649658081385,0.87752108007423,0.35634340527558717
905.0,3.4404168382309774,0.8817032887309441,0.3637404370997648
906.0,3.439915906492593,0.8793152920261778,0.36044164866339107
907.0,3.4399298748026443,0.877090903352074,0.35913896152145647
908.0,3.439545703170222,0.8822895288160815,0.3601302670449965
909.0,3.4400163473034002,0.8740952373036392,0.3657828600259452
910.0,3.439972482033083,0.8827775354913057,0.3595802304235296
911.0,3.439232612389229,0.8841038304637745,0.3614186935853543
912.0,3.439526325434162,0.8754963834204321,0.36505369152403416
913.0,3.4395551394151607,0.8810834819044641,0.36112470817652464
914.0,3.43956262950396,0.8812430284067854,0.3685757815398661
915.0,3.439734015519949,0.8804861529454839,0.35578984727271856
916.0,3.4399795980552454,0.8869712270611207,0.36742095234893185
917.0,3.4402530139151635,0.8743633423743665,0.36351446907500823
918.0,3.4399792013940163,0.8853919151534839,0.35685573403048526
919.0,3.4402548475138284,0.8729202206883431,0.35808507887359464
920.0,3.440563759598984,0.8868508393621954,0.36412901668951486
921.0,3.439707509484053,0.8815356514816045,0.35985429242139383
922.0,3.4399877504222873,0.8792757862027416,0.35710769228055694
923.0,3.440079047439255,0.8795158037991587,0.3595994652821513
924.0,3.4404561764831536,0.8841866010544128,0.36487051069408194
925.0,3.440310893738194,0.8825938206679717,0.3590356313182755
926.0,3.44001016061393,0.8780869502175195,0.3623407749824227
927.0,3.4399933542305585,0.8824084068688437,0.3643279635230538
928.0,3.4398774506680487,0.8811907291106587,0.3581998111997915
929.0,3.439607456905253,0.8873032486818867,0.3625251820534068
930.0,3.439705511384,0.8749001618702392,0.36498918972591904
931.0,3.440225595930951,0.8820088565332482,0.36166396927336897
932.0,3.439880901471805,0.878695414917205,0.35360860973405167
933.0,3.439888885203645,0.8750901355848475,0.36028839494951487
934.0,3.4401877285487017,0.8783040735374713,0.3566406152682889
935.0,3.4406775400840157,0.8739679887654741,0.35755477261058954
936.0,3.440259518173699,0.8771185706348625,0.35970051300936956
937.0,3.4398462092348843,0.8753397697858764,0.357244632590496
938.0,3.4396499483528418,0.8745124632470808,0.3614218474932795
939.0,3.4401065190538667,0.8745699739407974,0.35626311991186616
940.0,3.440567218614943,0.8759631115261309,0.3592920870895782
941.0,3.4398740821361455,0.8829454760006149,0.3653937186896574
942.0,3.440020379914374,0.8754168789818678,0.35894129871917696
943.0,3.4399298064651895,0.8813341225501977,0.3628291607444722
944.0,3.440416921968541,0.8842976357008729,0.36983186942517976
945.0,3.4402632052795368,0.8751660442810241,0.35874109728210635
946.0,3.4399853571712353,0.8828468256749678,0.3615258318636246
947.0,3.440348770238305,0.8786153801243688,0.3609041928998274
948.0,3.439653339292876,0.8790786146991665,0.3642971853230119
949.0,3.4400608504272294,0.8807127414178549,0.35928883342575446
950.0,3.439628654111276,0.8774631738053462,0.3706677112638921
951.0,3.4399714501347085,0.8772282916484586,0.3618661295240815
952.0,3.4399510074714628,0.8828428495616595,0.3601930391818518
953.0,3.4398840133597095,0.87768430792436,0.3641774032783345
954.0,3.439468457267645,0.8786350623716309,0.36728950996532894
955.0,3.440236190004176,0.8755848996947223,0.36158500910998986
956.0,3.4405282486956916,0.8775910112324776,0.3617104210569943
957.0,3.4405976420875573,0.8812462849222285,0.3723151605049262
958.0,3.440193364422618,0.8764249626280222,0.35964638019896095
959.0,3.4398450531989435,0.8770321330873061,0.3662275091647954
960.0,3.4393142400691707,0.8804069825591433,0.3608795236338177
961.0,3.4394592409654425,0.8799078136852847,0.3552675819154274
962.0,3.4395736694701844,0.8806771000070411,0.3691486091460426
963.0,3.4397739085114174,0.8804029575399662,0.3613320462190185
964.0,3.4392948691660132,0.8834057941315561,0.36136805309886905
965.0,3.4395008885259695,0.8820646560681117,0.3686690431537666
966.0,3.4401879413412386,0.8762484227267159,0.359051202921027
967.0,3.4403421148120197,0.8775309043620241,0.3610773133513794
968.0,3.439598249221976,0.8795135062446675,0.36368957614012487
969.0,3.4394412285728855,0.8792704149642072,0.3649083694313079
970.0,3.4398134013763793,0.8729606949627484,0.36987887298694544
971.0,3.4402817031789614,0.8812698221763119,0.3612013517052051
972.0,3.439397171842391,0.8761038719993864,0.3658085100363809
973.0,3.43948117114382,0.8767359753222709,0.3636012429048901
974.0,3.4397102246374636,0.8795775326723608,0.3628159358916961
975.0,3.4395756870457586,0.8865345129021448,0.3567525273600459
976.0,3.4394093309692173,0.8724758328107097,0.3642624853036596
977.0,3.4400479575926,0.8840923221040393,0.3708922137865566
978.0,3.4397818062987358,0.8762255570827985,0.3589615300668768
979.0,3.440093189008628,0.8766583649449656,0.3699749651547634
980.0,3.439878680560102,0.875523213490015,0.35682653748742454
981.0,3.4397898040975425,0.8807040060425724,0.3622863124806222
982.0,3.4402362747301107,0.8803556504844242,0.3653310658128989
983.0,3.4397541952533044,0.8819163661178204,0.35431687553219443
984.0,3.4399620217262195,0.8876224033308521,0.3580269647938662
985.0,3.439685273038917,0.8788390409374298,0.36674713807907816
986.0,3.4396556939208054,0.8833949873930609,0.358627791037224
987.0,3.4402983874026893,0.8802485373580229,0.35931151727959304
988.0,3.440339534882056,0.8879622190131924,0.36723033164223373
989.0,3.438987221029209,0.8777482080034992,0.36188721438828003
990.0,3.4398964622646333,0.8825176711646293,0.36474786390840214
991.0,3.439937280850362,0.8797693293910273,0.36489736687416885
992.0,3.4400791049643744,0.8841770816529818,0.3556322953087788
993.0,3.4399274208317987,0.8723663128761423,0.3642156125461549
994.0,3.4400165299393946,0.8758998958279776,0.3700026870667026
995.0,3.440125575834118,0.8792135760275671,0.3612553554454326
996.0,3.439751028350997,0.876096675521382,0.37403894547767214
997.0,3.4400915575358444,0.8831744004891875,0.3593600612721949
998.0,3.440422798607315,0.8825592981169574,0.3697394883672287
999.0,3.4402068001246437,0.8795393275480442,0.36667565769660915
1000.0,3.4402250769573026,0.8804626207643438,0.3664462244711442


==> anc/Fig_13_b.csv <==
0.0,0.0,0.0,0.0,0.0,0.0,0.0
1.0,1.4097448831941564,0.633036398944298,0.3619458790239472,1.0210032868921737,0.45736458343184416,0.25614328593928776
2.0,2.232896727223585,0.5553047506217434,0.2819874759354708,2.5645674825235805,0.8817173856882474,0.4982939234626941
3.0,2.970644599019085,0.7035953945753782,0.3582908943313942,2.9866238351836563,1.15087455955306,0.7040418693952294
4.0,3.1172343630690356,0.683460424246635,0.33049041517018907,3.169565680056562,1.2686632177117687,0.7888053408687675
5.0,3.216103650613766,0.7462925013956823,0.3732382175295375,3.2616743971217463,1.4052548612012545,0.9052171714498389
6.0,3.281555664208028,0.756219747460776,0.3534328141184382,3.3513281783493647,1.5156660937834365,0.9976417942129208
7.0,3.3408540099557644,0.7865703448337834,0.3586325321235461,3.3896384574826275,1.5737794294419358,1.0455937128774693
8.0,3.3708988898250984,0.809219109658686,0.3733146694426378,3.4041573695074288,1.6459611024532663,1.1157818128484622
9.0,3.394690028002957,0.8091162993819063,0.35189103672741506,3.420382455774251,1.7113154229590575,1.1734002082740238
10.0,3.40795175902152,0.8457537731477118,0.38886741712728445,3.4325169350030897,1.749165635752459,1.2116088552644815
11.0,3.4167591029250666,0.8459275709078938,0.3524404325967564,3.4404850143297545,1.798008258273436,1.2576429027674727
12.0,3.4229964398550754,0.871400101893819,0.38991026110134713,3.4447375097284856,1.8355709347100486,1.296265839059626
13.0,3.4224611753190812,0.8641347996311325,0.36357250404465524,3.4459801692093475,1.8710836597308016,1.3259312125286886
14.0,3.424737518056222,0.881871596622991,0.3932344515255821,3.4466363810414524,1.9090249592389725,1.3629873102528989
15.0,3.4284869448330673,0.8858535733011906,0.37738020019029467,3.448741274830388,1.9362497809067463,1.3813936955685362
16.0,3.4329049089064627,0.8992042909937785,0.39182284074473533,3.452070090744795,1.9628397034020095,1.404094509375304
17.0,3.4342513154351915,0.9043011918712762,0.38563018718988973,3.453408875385006,1.9923286941083187,1.424492962027208
18.0,3.435718552862065,0.9084969366985454,0.38393755093303106,3.4528860854572976,2.0158390255268848,1.4444209091415128
19.0,3.4358166709017155,0.9212358373952931,0.39620404147618177,3.4539158708179443,2.037978400292772,1.4612646543365875
20.0,3.4349989750298295,0.9205360196089997,0.37498265993742297,3.4543161379857867,2.062992951152684,1.4767723732707057
21.0,3.4362548616542985,0.9359018775217405,0.3951713036600856,3.4541357894489098,2.081870880180265,1.4888577769041327
22.0,3.4370314719913044,0.9358541980742541,0.3762521679754939,3.454953308848065,2.1046273797420243,1.5029345887664944
23.0,3.437440661345507,0.9394742234589691,0.3927788498791525,3.4557751325212562,2.120790737326717,1.5195509245396073
24.0,3.4383221417693064,0.9419013320705327,0.3893715146292356,3.455758399317262,2.1320377012115297,1.5292991276468715
25.0,3.437822788154135,0.9474512468543719,0.396010538906347,3.4562222628477035,2.150395198821588,1.5494149512790738
26.0,3.438452209964824,0.9502276347171625,0.39371356578082084,3.455680765109123,2.1665228221936923,1.5584299810460673
27.0,3.4381982084659835,0.9517150263493908,0.39829516909367074,3.4563016221832146,2.182562086417225,1.5726029755727011
28.0,3.438138030779946,0.9607747198429318,0.39762647915957217,3.45656348914701,2.195658436886449,1.5791560503981155
29.0,3.4380455088058604,0.9650425866299196,0.394230013206957,3.4566283848266703,2.20560846513338,1.5881860388214968
30.0,3.4388574846651636,0.9677657761164099,0.4020900439450899,3.456835915824557,2.216911261478144,1.5988870768590078
31.0,3.4390327359518396,0.9656527511469076,0.39140749930048335,3.4568005111425686,2.2276924523352553,1.611464221925389
32.0,3.439301034125216,0.9734705912743197,0.4082291924585167,3.4566737520794097,2.2391365212257726,1.6201349096013706
33.0,3.438036801586066,0.9844088450307917,0.39005496774952414,3.457175622196544,2.2486727826120574,1.6301103428756014
34.0,3.438614227306224,0.9782229916202768,0.4059865616402275,3.456851289317389,2.2613183236895464,1.6399397036272836
35.0,3.438962225193281,0.9848606290526336,0.40073791601529,3.4560058690104936,2.2703720551640743,1.6479282662871828
36.0,3.43977078706861,0.9830910644517926,0.3976243669244424,3.456860651974049,2.2835038562648498,1.6550387609647932
37.0,3.4394320803344463,0.9999204288908042,0.3991498053572361,3.4569107925219975,2.293524193383023,1.6579520481303909
38.0,3.4391756668857068,0.9890581479375647,0.3952874107749942,3.457234594102449,2.303982491692034,1.665889020875
39.0,3.4389319028784264,0.9980615515854352,0.4025024933775361,3.4572790533376474,2.30749985441055,1.6734373124452584
40.0,3.4390433255516726,0.9902656437341387,0.39993841338461084,3.4569156973452797,2.3136538389447066,1.6797551423562007
41.0,3.43947296937463,1.0093274335302005,0.4007710725605483,3.456768766895529,2.3245892787638938,1.685412861586353
42.0,3.4389265809767253,0.9965378397634211,0.4032557872360088,3.457190622055811,2.3320972987924455,1.6947184564445312
43.0,3.4399147735049977,1.0061217474018769,0.40305690454162624,3.4565995123951487,2.3413930760404975,1.697661172311479
44.0,3.4398973176385743,1.0053575840276594,0.40125836390369257,3.4565835980190283,2.348383612491327,1.709817357467132
45.0,3.439283046226508,1.0067942505282976,0.4010850600509,3.457904946670766,2.3565898763706086,1.7209720330796014
46.0,3.4391766411163998,1.0029746915290034,0.40759656480026824,3.457408214256722,2.3619164687068404,1.7243689725703684
47.0,3.4398408099993434,1.0085211684132511,0.3988435749949227,3.4570452291920466,2.3670698088203284,1.728913103144481
48.0,3.439839720535979,1.004029673355622,0.40924121584538997,3.4570332162877273,2.372854466012169,1.734777902172323
49.0,3.439259846418998,1.0141536935567916,0.39951084942788784,3.4569239903175597,2.3802096843926335,1.7391778025027067
50.0,3.4396539434060545,1.0125916549951246,0.41515929666201323,3.456411367467855,2.38575178949455,1.7451577683431907
51.0,3.4392409988429993,1.0149481677767949,0.3969752266156994,3.4569178894674653,2.3929180631334988,1.7485489321391563
52.0,3.4396595033170194,1.0195757676455703,0.41213709627612116,3.4573938253061627,2.3989639504804865,1.7519785405137922
53.0,3.4394172515628925,1.02102975806009,0.4058988690935938,3.457381255869676,2.402640051886706,1.7534600225826207
54.0,3.440024837694948,1.0224017780983699,0.40954400619563347,3.457083732541459,2.404546240992322,1.759756101023673
55.0,3.440080132694511,1.0279967417175628,0.4102111329691759,3.457266389249631,2.406034256124443,1.7655355025164547
56.0,3.439879918165322,1.0250131913970253,0.40839649235299824,3.4570746069665637,2.4112867883180895,1.7715936772156757
57.0,3.439812432476182,1.0206908876905914,0.4100869351120434,3.457414037932652,2.4145852289241687,1.7755427187206776
58.0,3.440130183752356,1.028831827428766,0.41095594010777486,3.4566436973467014,2.421112483156704,1.7814976687974853
59.0,3.440161699063997,1.0314269468588946,0.421583647222039,3.456620122016104,2.4245488092639227,1.7831367619556342
60.0,3.43995251877982,1.0342286116279715,0.4130348120473468,3.457063202241593,2.4304558454709584,1.7865454689532663
61.0,3.439374852610859,1.0417236685978788,0.4135627431327255,3.4567387584208484,2.43409705703435,1.7909863940157345
62.0,3.4397292705912554,1.0356391054286966,0.41065734081827365,3.4567644126150996,2.438314133734976,1.7955759786263559
63.0,3.4399170019549685,1.041730174814563,0.4063129815037075,3.4574702973820775,2.4394047001302304,1.7967604682810792
64.0,3.440127565048613,1.0351303691605476,0.41210417666643934,3.4568950200322197,2.443277614649255,1.8006072343731039
65.0,3.439770995567149,1.0380790966643512,0.4102059128835597,3.456551637704637,2.447301689994334,1.802305835209494
66.0,3.439636376885703,1.0403739555844314,0.41582827463280336,3.4567115920446554,2.449777067435675,1.8052391595353579
67.0,3.44005938062642,1.0354481769964128,0.41009595835879015,3.4571053301294254,2.4541623395907344,1.813638236081377
68.0,3.4396251615476476,1.0401893443092134,0.42052985366279866,3.45738472181455,2.457309588964966,1.8182133401681047
69.0,3.4396598649284997,1.0470663646681388,0.4126499216551591,3.4570194164645716,2.458471075564306,1.825100844113087
70.0,3.439230572649464,1.0453463782229127,0.4176086399866587,3.4568747280784846,2.4617949274258613,1.827800020959885
71.0,3.4389089415559657,1.04383866551705,0.41921391702887606,3.457652698748657,2.4643227589525623,1.830803532626073
72.0,3.4384980056866112,1.049781779283669,0.40899228214763217,3.4578528718527997,2.468724516071366,1.8351625813342518
73.0,3.439161858871414,1.0483735448842872,0.41937265313693034,3.456792567285771,2.47163681639804,1.8378219555784423
74.0,3.4398311893320512,1.0525591480985932,0.4121343532670362,3.457663242233373,2.4747548311904977,1.8366571585339615
75.0,3.4396826375194407,1.0467680970400806,0.4170907324624257,3.4574667437539794,2.4772727717325833,1.8403977360849864
76.0,3.440065507654474,1.0451970779974562,0.41406436221086956,3.45680224322783,2.4825913903590378,1.847055760502839
77.0,3.439988182881144,1.0570003930713157,0.4174949381083419,3.4569964287679262,2.484806703115476,1.848776576058711
78.0,3.4404029137775387,1.0512382276354766,0.4120409745669689,3.457107848645606,2.4865161523804047,1.8504560675439594
79.0,3.439880133416807,1.0589078415409703,0.42368282673056107,3.456494535500874,2.488012214824337,1.8536272285276476
80.0,3.439648700532386,1.0531523377666412,0.4177458099726012,3.456723974002473,2.490415548318747,1.856243867783672
81.0,3.439687971383089,1.0524066602422282,0.4181501925361457,3.4570951038894777,2.4910253416631427,1.859458432671941
82.0,3.439004574053364,1.0593567446906191,0.41273983251760804,3.4570592985577124,2.4932077338772647,1.8644413626474328
83.0,3.4398846541709274,1.0553122969273288,0.4208170461364671,3.4564733103993626,2.4935985360437853,1.8662948649503583
84.0,3.4399121634409253,1.063141807828106,0.41593666634141746,3.45661767437602,2.496082983278414,1.867620596651558
85.0,3.4399705117536534,1.0581874457335387,0.4160032208221889,3.456815054077138,2.4999874250539116,1.870074752890785
86.0,3.439600185892662,1.0652084058039137,0.41652990969903236,3.4571280807596745,2.5013421459222314,1.8741773850647874
87.0,3.440474122806905,1.060001647685652,0.4191161076128806,3.4574449234359546,2.5033368543293677,1.8822902046897418
88.0,3.4396744088854856,1.0676708729339417,0.4131306086236286,3.4571305358590507,2.5073175625975046,1.8853733057710906
89.0,3.440015353739007,1.0640284365650332,0.41669692779971074,3.4572880677614877,2.5105906371301856,1.8866513847955266
90.0,3.440022687372301,1.067791061815423,0.41321249324519194,3.4568739485782034,2.5135478986342252,1.8876203376530651
91.0,3.439964433111296,1.0673048751864709,0.4197153508446603,3.4571476399918843,2.5151147667637055,1.8921262136441606
92.0,3.440077348562154,1.0677080112856312,0.42076251828663225,3.457059162157753,2.5159267462778776,1.8935297635468356
93.0,3.440081200594004,1.0647949103897316,0.4211959939975567,3.4566563955448344,2.516936199780466,1.8939752743904719
94.0,3.4397511968634347,1.0709923114972337,0.41364773059985005,3.4569496527090577,2.518093416453911,1.8976256926927932
95.0,3.43985166129025,1.070250256567919,0.4252279995138102,3.4569089304920877,2.519573455638101,1.9019697477948827
96.0,3.439939167818272,1.0711614308828514,0.417800081480326,3.4576312823040425,2.51927575639881,1.9029277488251082
97.0,3.4394870952875216,1.071153712716568,0.4142431791729323,3.4572627319399802,2.520550358192877,1.900392807433199
98.0,3.439584976338672,1.0688187868955978,0.42602383835105023,3.457121431684349,2.5205791314716404,1.9040789821979276
99.0,3.4402507537067613,1.0719061938754162,0.422654861211591,3.4565959417406136,2.520693148098925,1.9093650711543306
100.0,3.4404477231076678,1.0680051772753767,0.41936064395056566,3.4569955818854505,2.522052095103531,1.9130200749862365
101.0,3.44007103753755,1.0763070239314834,0.4220926544580149,3.457274201062967,2.5248699510462624,1.915355924924808
102.0,3.4401339913319,1.0798946459546814,0.4194325470682784,3.4571462615840782,2.5268716663609765,1.921856562508975
103.0,3.439837798620547,1.0720587904499301,0.4250849347504606,3.456952672032668,2.5273401208737383,1.9215567656363586
104.0,3.4399416039901536,1.0787148542748732,0.4163227172230813,3.4572922911965875,2.5282788382721053,1.926534965708707
105.0,3.440345874115323,1.0743589490084036,0.42471234766214,3.457035883626997,2.5285333479100824,1.9288223364850468
106.0,3.4399346749870343,1.082161919113866,0.4170894392783859,3.45754341490696,2.530562684247617,1.9307183747835854
107.0,3.4397251781119595,1.082639328863999,0.4202642165293483,3.45785510084957,2.5312172595551883,1.9351740266057385
108.0,3.439581321848203,1.0848687760455646,0.4266874785147606,3.4568709953623844,2.531550307507603,1.9355114983618227
109.0,3.4398196922033764,1.0788645412407494,0.4174313730378725,3.457534524229745,2.5321182850684516,1.9369170972512737
110.0,3.4400244189771425,1.0751337552652545,0.42173105949614087,3.457125155954705,2.5329541073560637,1.936149082374661
111.0,3.4394271248076502,1.0813291448477054,0.41844094453700914,3.457114094132918,2.534511679373366,1.9377818025138347
112.0,3.439046315354255,1.0750850764340483,0.4173918021677883,3.456767639449513,2.5373766951093217,1.9390595545546185
113.0,3.439632597077318,1.0757012113471547,0.4236232891633185,3.4571591664055252,2.5375474966638465,1.9422901348574975
114.0,3.4391088675338874,1.0792614183444036,0.4219782829604203,3.4566317786502863,2.53952400588846,1.9434033122051662
115.0,3.4402083490182656,1.0788079737542484,0.4257956034735245,3.4569143612502136,2.5404781304819006,1.9413745569090337
116.0,3.4402996515132727,1.0771190949148723,0.41573389024560475,3.4570452509058196,2.5424145742974584,1.942338428947275
117.0,3.4399634349427273,1.0839122276942272,0.4240599010582288,3.4572113472858867,2.5405917746919355,1.9449282008339532
118.0,3.439753041227184,1.0785134594094021,0.42575414613817425,3.45709987385071,2.5428654559279,1.9479228126956138
119.0,3.43977198176967,1.08581915571323,0.4223221549554113,3.457303989486658,2.541907320598479,1.9486203015824253
120.0,3.440222104091197,1.0845595132569792,0.4221867446286901,3.4567149024642747,2.543723290330375,1.9498800907101654
121.0,3.439421999487,1.083919859308564,0.41977613560579125,3.457610582291112,2.545123656569389,1.950705027942969
122.0,3.439190514497195,1.083031027106765,0.4255704411304554,3.4579142416651845,2.546977865112096,1.9523318141116555
123.0,3.44014690884702,1.0834716237650721,0.4196953706258626,3.457840587780751,2.5482398258501684,1.9559131854762257
124.0,3.44034194139684,1.0849782849953133,0.4273715022731436,3.457333792567815,2.549226080226044,1.9596110589380786
125.0,3.439475938061981,1.0867853861368317,0.4209963427492912,3.457287422356905,2.54967000470998,1.9601681026400561
126.0,3.439672799378326,1.084688213377944,0.4270446204859624,3.4571953034338985,2.549043846567201,1.958455876496486
127.0,3.439656751663088,1.0865951509091083,0.4202097527714416,3.456965411674912,2.55081406371979,1.9593949036114473
128.0,3.440177915846776,1.086223221819723,0.42889903711176136,3.456868452148431,2.551540190560584,1.9616546254979663
129.0,3.4398637019402276,1.0891577490919453,0.4270945645752512,3.456498134402762,2.5520313446290688,1.9625886467763243
130.0,3.4398537029495615,1.088026513993286,0.4197056036742113,3.456544406343142,2.5525516196206457,1.9631028789168476
131.0,3.4396510634872874,1.0907531505663899,0.42593811393071035,3.4573953346604185,2.5542858891781153,1.9654245864179813
132.0,3.439720384107425,1.0857565618864284,0.42041328199114736,3.457329402094996,2.5534985496262106,1.9684119971417966
133.0,3.439261248707605,1.0854686119219692,0.42733349462609177,3.4570482262325446,2.554956966270397,1.972650403110607
134.0,3.439657947791122,1.0906010995537792,0.41742164047545943,3.456927597157357,2.5567726279031415,1.9746082907874998
135.0,3.440122831166773,1.0873209054896145,0.4295544284533477,3.457053355355969,2.556780404077501,1.9747116048401754
136.0,3.4398802106936586,1.0926446709490194,0.42631682859290304,3.457343711148751,2.5564252949016293,1.9731332694624577
137.0,3.439912842127702,1.084301656092345,0.4296574654684148,3.457939292017534,2.558485390080896,1.9733507607055254
138.0,3.439457981147471,1.0948164462632193,0.418918362038159,3.4578262763836047,2.5597442612579795,1.9730254262305431
139.0,3.439518886060579,1.0856317280638912,0.4247710128894323,3.4574115865147537,2.560041967891103,1.9724082344519485
140.0,3.4396790675801143,1.0886966332259458,0.42769405263307475,3.4568495028054818,2.5595723423920944,1.9759647029296086
141.0,3.4394285163637957,1.0876898866072815,0.42412085206963074,3.4574224906646727,2.5587025249203146,1.9798724299449422
142.0,3.4396854283959444,1.0936221047803838,0.42788816666378,3.4570533214242833,2.5589527174745936,1.9820241175956035
143.0,3.439884622284907,1.0921304983322437,0.41826531143936163,3.457379761115711,2.558455522952587,1.9849679153081072
144.0,3.4395974978640758,1.0919412300134084,0.43062050112804895,3.4575860177651263,2.559950716986133,1.9866631032946682
145.0,3.4395869137415787,1.0918873213228766,0.42190682995269835,3.457527573991292,2.5617709155542823,1.9870807673683724
146.0,3.4397828746347145,1.0908672280757845,0.4298813556256642,3.4576882121086565,2.5635777493318064,1.9870115960376076
147.0,3.440414441068944,1.089158008668217,0.42990065231963576,3.457262624154024,2.563280666225569,1.988710003542287
148.0,3.4403851296087806,1.092402354239134,0.42457913177818096,3.456814152818751,2.5648259456436344,1.9903646768575363
149.0,3.4401688817664295,1.0952496824689704,0.43047587001464654,3.4571320282944735,2.5637129001904837,1.991182866572462
150.0,3.439811110501354,1.0895531068874156,0.42266096617506294,3.457200694695402,2.565816408632201,1.9905077666222675
151.0,3.439261441700102,1.0973891584675426,0.42979885926866257,3.4571499193039004,2.5667916063782474,1.9907858324801613
152.0,3.4395193433417006,1.0960816040948853,0.4202549969296939,3.457297673730212,2.567666387760243,1.993531036697123
153.0,3.4398568727530057,1.0928759084727346,0.42564399799232544,3.4570711589643626,2.5686318783289894,1.9951816443885182
154.0,3.4403237401898714,1.0940747326809452,0.42626384238667814,3.4574315498145207,2.5693081200334613,1.9964260852304152
155.0,3.4399517950754954,1.0964098597714511,0.4222784619047503,3.4575012528661184,2.5693106104607866,1.9963272193486745
156.0,3.440431122604727,1.0950699221022961,0.4320877331909747,3.45719033661803,2.569741201625281,1.9971118792521305
157.0,3.4395265440362293,1.095012139782872,0.426187708216019,3.4573626665089816,2.5694812382242715,1.9967893889122956
158.0,3.4388144045287827,1.1023201974365449,0.43601143576819174,3.4575099767035335,2.569570865534634,1.9994520194186656
159.0,3.439139729002426,1.0935321299310177,0.4237103683572848,3.4569335336018483,2.569135907326949,1.9961758804768472
160.0,3.439664153113873,1.097659487215602,0.43350886818761475,3.456973724441931,2.568024858165958,1.9988719583419807
161.0,3.4393217286725504,1.0932236246628935,0.4270638722144816,3.4577468840682117,2.5676973597628665,2.000809153530895
162.0,3.4401760580058527,1.1051379702091948,0.43522361096348,3.4575550710781604,2.567394688572596,2.0042511094005557
163.0,3.439951849973128,1.0988150062598632,0.4252065524900051,3.4575439909758283,2.568947269474003,2.0055436129720725
164.0,3.4397889827421455,1.1041443067999832,0.43186379570720734,3.4566385314096504,2.5711455286770915,2.006361381997229
165.0,3.4402208742103757,1.1081003198604868,0.42834746865736884,3.456932664984249,2.571790146422797,2.007818531092371
166.0,3.439867579542653,1.106470142441175,0.4271584193067525,3.4569579090913556,2.5724418756130643,2.010926396739149
167.0,3.4400612942141637,1.1045935735751522,0.42958782437929904,3.4570577545926,2.572933603074495,2.0124848611041037
168.0,3.4394955970316023,1.1064416823634957,0.42793501845306914,3.4568445882051444,2.573265269580856,2.011941551463959
169.0,3.4402599279433157,1.1030240414850145,0.43109830690251116,3.4567684407791495,2.575465598481822,2.013294365797966
170.0,3.438889579460522,1.102185232769077,0.42663327902452647,3.456942695313895,2.5752170206652525,2.0132735644698743
171.0,3.439384873058708,1.105319266260818,0.42328305377001957,3.4571700115654878,2.574349527906184,2.013964418021864
172.0,3.440092843957715,1.1018125974365833,0.4255796203358475,3.4573130321836816,2.5745770375913573,2.0133152008101116
173.0,3.43960604580978,1.105219270303902,0.43557298894821794,3.4571097429938695,2.5746153239398346,2.016950030355971
174.0,3.4394619102074535,1.1048459514837283,0.42819427819688205,3.4569201653372783,2.5750092419125243,2.019547316160144
175.0,3.4399791020445813,1.1069381971383379,0.4349314385100442,3.4571378259885677,2.5755660382984873,2.0205546457104293
176.0,3.439924787203228,1.1076298085019989,0.42823701693312094,3.4571420079031117,2.576706477373615,2.021160731822171
177.0,3.4397679440324453,1.1002566311446056,0.43102756960666744,3.4569387442539052,2.577820254758281,2.0209752320818914
178.0,3.439327981078584,1.1110887518379653,0.4220734073129906,3.457186710770174,2.580285147428598,2.0191163320712033
179.0,3.4396451491367226,1.103701910463178,0.43199172918458667,3.4577651050606044,2.581417664317746,2.0200707439812717
180.0,3.4401194158193125,1.1068730179149757,0.4327487910938467,3.456591292084908,2.5808018789969283,2.0209240765012733
181.0,3.4396991405964563,1.1082109197132388,0.4310991666958126,3.457272422147526,2.5811273743717305,2.0229738774505504
182.0,3.439688516454807,1.1068694494559914,0.4288073848832256,3.457082680499375,2.5806953586324157,2.0253170540593866
183.0,3.4395231204555703,1.1073338713153418,0.42817784644137635,3.457531136605647,2.5800573602843033,2.0258720049867485
184.0,3.4399931528479444,1.113994918692603,0.4333085456758324,3.4573705666954844,2.578682187658509,2.0266109380815998
185.0,3.4396799128113287,1.106291873159027,0.4208389236182317,3.4576909608052544,2.5789774363112907,2.026053379991809
186.0,3.4392791316248505,1.1084443106187793,0.4314350008941622,3.4573531366879697,2.579242593186918,2.027431386724795
187.0,3.439269685193028,1.1078802533840697,0.4271429596266792,3.4576356113475355,2.577489274285183,2.027057058963068
188.0,3.4393610747874828,1.1094776847476606,0.43618961419809715,3.4571032966359057,2.578749104583543,2.028994618398992
189.0,3.439967269402584,1.1088139361325007,0.42594565925428646,3.4576382527201925,2.5799139835524403,2.0295963080027732
190.0,3.4395914473870124,1.108364140138848,0.43248458601807244,3.457561707068562,2.5807966395248023,2.0325801079739296
191.0,3.440275560175283,1.1126065018956193,0.42881740508282407,3.4572629291435395,2.5824104487047377,2.0340972122037484
192.0,3.439723109843362,1.104747210296049,0.43414170253228274,3.4573430873321405,2.582610335301191,2.0323909698087808
193.0,3.439631419400955,1.1101872855731372,0.4316115274894798,3.4572075591577978,2.580717200534092,2.033125505335479
194.0,3.440037358569221,1.103536900176732,0.42911106588107384,3.4577028975433333,2.580978365085732,2.0300605540807246
195.0,3.440519903609142,1.1137176172367074,0.43154626886852093,3.4568386024796793,2.581675902710525,2.029195811294634
196.0,3.440354175022194,1.1080686302863283,0.43193459225958314,3.4573953022786914,2.5826361430795934,2.0315311385426753
197.0,3.4400027316710777,1.1074124915474248,0.4353702640223428,3.4572909289980607,2.5810459070027556,2.0322839171727995
198.0,3.4400266766845813,1.1159761885628257,0.43004172333301244,3.4570591864283764,2.580135926696067,2.034625435922116
199.0,3.439751724610229,1.1090213181032773,0.4298778055303042,3.4574800712623,2.5812165476481352,2.0357484971442954
200.0,3.4394748218199673,1.1151956169177741,0.43781323550661255,3.4578257453963186,2.581926112601581,2.035765776617384
201.0,3.4399363405333663,1.1124528986934206,0.4318109830021996,3.457615305309944,2.583084850360875,2.0382804817875986
202.0,3.440043455422232,1.1144339845150484,0.43057182121832677,3.4573656019820493,2.5837482853625295,2.037876672342907
203.0,3.4397820110342185,1.1106182526626043,0.42829970371896553,3.4577426924307773,2.582701313405592,2.0395609161149064
204.0,3.4400111875958688,1.110131632789031,0.4301040387664646,3.4574575780560037,2.582975467935781,2.0436809162873204
205.0,3.439462342138061,1.1161554099473312,0.4287556229277046,3.4571477799824364,2.5853818547071765,2.0455095193767283
206.0,3.4393693198815427,1.1080926820492234,0.43454454570952267,3.4574152800256917,2.585599299934298,2.045598728395522
207.0,3.4387204943115166,1.1129203813542934,0.4333295574118028,3.4575419145516197,2.5850405985205387,2.0483021702868727
208.0,3.4389742922093953,1.1123794181388764,0.4317370146996574,3.457702614982794,2.584936392705743,2.0484211724172785
209.0,3.4397313000774505,1.1147520025124424,0.43435282013980214,3.457393871642368,2.583753714560482,2.047364793254291
210.0,3.439951836157051,1.1147536706370673,0.4346100519588788,3.456806771022668,2.5845290149548115,2.046893490083192
211.0,3.440370601876229,1.1135676471600522,0.43045693131249824,3.4573104521816327,2.5838248040423974,2.0477359630098086
212.0,3.4398732594230137,1.1153213446123016,0.43258920376680343,3.4573110044433775,2.5863090621599363,2.047207217114215
213.0,3.439642681904302,1.110632317114933,0.43174045868952204,3.457137459275697,2.5855081406453655,2.047694356501953
214.0,3.4401413158555854,1.111815803441341,0.43347388017893773,3.4571729362201142,2.585337190516386,2.047034172955778
215.0,3.4397196891374096,1.1134303700537693,0.43199879381330614,3.4569068062395174,2.5861229163613624,2.0479713496957097
216.0,3.439612885011391,1.1131387316845707,0.4267141990082871,3.457529004924492,2.5881135467474534,2.0476738345667935
217.0,3.439446115691022,1.1152935428911055,0.433094287488746,3.4572762131476207,2.586780944714786,2.0475585771587035
218.0,3.440068105852267,1.1124900239312467,0.4291588925477786,3.457691352105272,2.587159227098771,2.049121019271524
219.0,3.4400004432366966,1.1182551871234467,0.44211431086702474,3.4575387693062294,2.584939271847129,2.05038305353498
220.0,3.439715032393855,1.1121111154499486,0.4297267538816364,3.456905477884857,2.587098702570403,2.051100691604551
221.0,3.4396139704351643,1.1119647793483756,0.4393909757912993,3.4566288482606455,2.58730495373968,2.050776951235268
222.0,3.439526555869765,1.118496762205429,0.42518688201105836,3.457064783941215,2.588715296708099,2.050304738340227
223.0,3.439453454499525,1.110659094830855,0.4330931072959659,3.4572933601484594,2.587718702093567,2.0503471422605166
224.0,3.4395146855397813,1.1228367408432791,0.43104108206977076,3.4578061541548153,2.5867502776438043,2.050550386043102
225.0,3.4393364047969928,1.1125324823533842,0.4337870382271637,3.45705543325143,2.587888570283576,2.052576775335191
226.0,3.439632932270131,1.1164891953826064,0.42989287964010336,3.4572406226697607,2.5883587058920527,2.050566667181263
227.0,3.440149000222407,1.1158363473271897,0.4251206605274766,3.4571690361790894,2.5891832294751307,2.0525770070618607
228.0,3.440547982467869,1.1198110718108545,0.43929483428737354,3.456651898614551,2.588433520837117,2.0529398402665224
229.0,3.43987111139515,1.1220487477313645,0.43457099879090794,3.4572747139533733,2.5905669061202414,2.0522816558394226
230.0,3.4392117777559896,1.1135805309326245,0.435937030772262,3.457359347809721,2.5897061987066645,2.0525242348919246
231.0,3.4396267489964854,1.1147006987323345,0.4338940271382938,3.457358813037748,2.589978453359506,2.054101386488255
232.0,3.439839967477906,1.11748949392263,0.439851877095849,3.457383862406986,2.5920894767495364,2.053448975617449
233.0,3.439355437085899,1.1233463589185677,0.43415239041556675,3.457265516855414,2.592581919723499,2.0561371393913435
234.0,3.439921155752417,1.1187739286611265,0.43670462848033204,3.456876304110245,2.591858580747757,2.0600654200340953
235.0,3.440238926989557,1.1254554214505237,0.44004058097057036,3.457355107404143,2.5909540377461493,2.059220938432097
236.0,3.4402779850746366,1.1193743965955654,0.4365461059910545,3.4572072733423336,2.5901449785927757,2.0595108902164263
237.0,3.4397363321950447,1.1154750137659613,0.44053002963157145,3.4566818606822434,2.5915356248554064,2.058556744761531
238.0,3.439829289051481,1.1161626232194624,0.4339294940473788,3.4563445329226967,2.589644686601169,2.060749778181425
239.0,3.4397578096062653,1.123471267431102,0.438961516982556,3.4566366025494535,2.5897376865587494,2.062255859427304
240.0,3.439183169064671,1.1216710252882758,0.4368341738088119,3.4573368140452505,2.589000052871891,2.0651489203536935
241.0,3.4396390110930892,1.117645631454707,0.43517192753618594,3.4575551612855198,2.58959780940816,2.0640810005735104
242.0,3.4397932594551914,1.11106909182902,0.43476224373974626,3.457284086152235,2.5897160238666794,2.0648026103553057
243.0,3.4394682096885205,1.1196536659341476,0.4337595618913894,3.4571666619267694,2.5911334773406027,2.0669777271391947
244.0,3.4397371451925984,1.1204049417270265,0.4399272628033545,3.4571571769153726,2.592061438420421,2.066883476554878
245.0,3.4388527806683604,1.1160427246830944,0.433026057936193,3.4570486451752966,2.5936964191731584,2.0670328914673886
246.0,3.43923568746212,1.1177251699647102,0.4350995553562737,3.4573974896046744,2.5937356321504907,2.0666005793981417
247.0,3.440353588478773,1.116417662448036,0.43325999935035037,3.457360695103228,2.5933009395997058,2.0674586316281967
248.0,3.439835407689075,1.1157439527000188,0.43296680434558377,3.4566689599243476,2.593048886431666,2.0663417563597015
249.0,3.4405905238651053,1.114980019087205,0.4327000539589495,3.457110312869376,2.5929867989982838,2.0666852512169247
250.0,3.4400389796275364,1.1180730569700026,0.43271035821131265,3.4567047244029765,2.592425206968557,2.065172735556159
251.0,3.439758291310979,1.1193930481862577,0.4373134196759052,3.4568559142760447,2.592517636175019,2.065238058653993
252.0,3.4394598892546133,1.1205974089166224,0.43548031260838116,3.4568505913371843,2.593544586997434,2.064616363518702
253.0,3.4400945168392894,1.121433499359885,0.44719114141578964,3.4571126088450175,2.593444689091547,2.0635547900886846
254.0,3.439105802647584,1.1209124622414928,0.43627395925293344,3.4569333256737154,2.594384092391959,2.0643076370486537
255.0,3.439980389518255,1.1172283190017485,0.43556217950126047,3.4570492590053132,2.594584588255698,2.067213435872654
256.0,3.439518578264652,1.1237309643308337,0.4406731860994157,3.4570139081386437,2.594651395459381,2.0677520499263564
257.0,3.439750844926397,1.118546499947341,0.4394081366905831,3.456476680655881,2.595129999416522,2.069643206895031
258.0,3.439901486927408,1.119419228028462,0.43883964689252514,3.4572552667968157,2.5966183387190136,2.071288914222533
259.0,3.4393972924742635,1.1155396768885402,0.43465488130643315,3.4570975100430466,2.596407212995333,2.0707857401999097
260.0,3.4398453285376074,1.1210705997352681,0.4378601438181354,3.4572835984639854,2.5975121689371217,2.0722463920125467
261.0,3.4390953389906307,1.1134949824336182,0.4341879769741198,3.457343716552983,2.597207497658178,2.0733656205582376
262.0,3.439132507223637,1.1197135452497509,0.43327068836286836,3.45742942311045,2.595841588738949,2.0741483644396594
263.0,3.439929240961256,1.1210601205340955,0.43170594552166286,3.457245416037974,2.5958415836647313,2.0732310951210944
264.0,3.439883521907797,1.121775092991365,0.4371035261548806,3.4579640780640246,2.594885791734178,2.0752976508570846
265.0,3.4394603347043975,1.1179832066199902,0.4303891655051521,3.457472098013106,2.595540504483928,2.075898113922174
266.0,3.4388847516108223,1.1184283519192824,0.43497688085326697,3.457611924798577,2.595749583004284,2.0763209525240307
267.0,3.439456361559568,1.1177505164124184,0.4273821868754161,3.4573777808679536,2.598221709561239,2.0751931915394093
268.0,3.439881887112283,1.1155182614035317,0.4378410546837631,3.457389503448982,2.598557215553977,2.0764004127277387
269.0,3.439763479597524,1.1203597513343853,0.43651673655984713,3.4572158836889564,2.5996925974954506,2.076971537419502
270.0,3.43918775593961,1.1152240994311895,0.43559261767562324,3.4579415125967365,2.5990006686116973,2.0749365642032345
271.0,3.43970709538369,1.1277529414756013,0.43592997083985013,3.4567991225399752,2.5995481769933786,2.0754451560702325
272.0,3.4399357589638075,1.1205168044891105,0.4306206738708251,3.456708347332803,2.597298289885017,2.075752552319003
273.0,3.4400638412257956,1.11628801223577,0.43899602529523,3.457118074200031,2.5959992178613143,2.0784048863576805
274.0,3.43979438850751,1.1188308279702444,0.43475735998533954,3.456952922907207,2.5964804505018653,2.0776086785698373
275.0,3.439297352801792,1.116522829082071,0.43314387488442785,3.457541520635415,2.595597761802007,2.079894784290828
276.0,3.4392753115227563,1.1224185525658987,0.4367620119972435,3.457262292488164,2.596319606623045,2.079096631143543
277.0,3.4391161104127708,1.1135352155288172,0.4408725822266186,3.457780433795511,2.596915147206762,2.0787167968298657
278.0,3.439859133469389,1.1239976368518174,0.4341594114569945,3.457037632561519,2.5960708788606954,2.0785739011326716
279.0,3.439717318219409,1.1170415897488812,0.4461434988752521,3.456334920338394,2.595782134055127,2.0768207278384194
280.0,3.4398020716152025,1.1158290237390633,0.4359280711531804,3.456624493418361,2.596545492818392,2.078848562809043
281.0,3.4395949781496693,1.1190862425370358,0.44794696600789585,3.457366057069667,2.597457301035172,2.0798651858467054
282.0,3.4392329911983857,1.1166034224359171,0.4379247366287496,3.457265464441762,2.5976196644130485,2.0806426906562385
283.0,3.440392215684801,1.1186632468785505,0.4366597103770042,3.456948854681882,2.596260334182447,2.0807897918384395
284.0,3.439751794953876,1.1216692710532234,0.43861946102463534,3.456982200158261,2.5975869490993744,2.08146054380631
285.0,3.440205941232386,1.120635836947559,0.4303281956606447,3.4569713411604557,2.5970623779512603,2.081030683183676
286.0,3.4397545697585112,1.12731008640211,0.4422587131574443,3.4568868933570944,2.5973693323924008,2.081569047168703
287.0,3.4399772848513757,1.118331441150417,0.4327135488416596,3.4569069662391065,2.59843332855978,2.0816545990944064
288.0,3.440192160841252,1.1185137183327463,0.4406893488515062,3.4571195008595006,2.59930169531512,2.0831737952379337
289.0,3.4396494009654055,1.1163672509149587,0.432594157679304,3.456780192463679,2.5981736624403746,2.083489804657384
290.0,3.4403067908839056,1.123070266059127,0.44510266921181124,3.4570500296055187,2.598057555658078,2.081924301420922
291.0,3.4404196618155143,1.126182760608042,0.43433151298629324,3.457569586750402,2.5979678562900412,2.081566101094126
292.0,3.439783535822494,1.1200606191213884,0.4456607307269551,3.4575234004143818,2.5987342709237224,2.0799283767119534
293.0,3.439466314053215,1.1191465781139283,0.44014018743870503,3.4575764295399543,2.598357876238266,2.0827412076206766
294.0,3.4392968124088212,1.1246334810864385,0.4478223564489134,3.45765382013277,2.5978102934307934,2.082644252857867
295.0,3.4397003924153093,1.125959331669091,0.44028235020134576,3.457405929079713,2.5974771533099186,2.086746784320362
296.0,3.4399944251173347,1.1162886077846954,0.44695186215071636,3.457106481934228,2.599093614271973,2.088730312419189
297.0,3.439533130520152,1.123001039153634,0.4345276578511708,3.4572345463512355,2.5991658309199077,2.088480198818013
298.0,3.4394133987459536,1.1218761566326418,0.4393384716969963,3.4571434881181924,2.5996216529846707,2.0870160615812114
299.0,3.4395264381267006,1.1279118031250748,0.4451481513085132,3.4568105696782516,2.5988103538718343,2.0858838229374483
300.0,3.4401524341234313,1.1254936374779612,0.43570854572029244,3.456621247968636,2.5994446230109984,2.0881051196258973
301.0,3.4401317206884294,1.1280262773795997,0.4434206540841224,3.4566624686859657,2.5994721277593538,2.0895820135242404
302.0,3.440188485464767,1.1234250647401554,0.4345822538661192,3.4573083153702706,2.5990065969253995,2.0912604325600537
303.0,3.4397266617912234,1.122772141861909,0.4391386595233697,3.457073656926025,2.599687449096753,2.0895197668189285
304.0,3.4391594963357273,1.12758196814868,0.43587540696845595,3.457575537257025,2.601019521004154,2.089687074307654
305.0,3.4394435032402324,1.1288601700556637,0.43606628491355454,3.4575490441409653,2.6014537216104263,2.0898332593425364
306.0,3.43950478806416,1.125570202209832,0.43946125835729344,3.456943325481241,2.6010689515019676,2.0905378810250284
307.0,3.439593054618413,1.1283685116353477,0.44303581220874366,3.457288333713523,2.6008352460951296,2.0913475387544747
308.0,3.4386079105711573,1.1290821429235771,0.4390995578572636,3.4569012625719617,2.5993455378484223,2.0913915807670427
309.0,3.4389698666036392,1.1280572072686794,0.4348582383299708,3.4576510367020084,2.599342152808508,2.0914351063478303
310.0,3.439163193690496,1.1340457056145206,0.4346849444152844,3.456992994305303,2.5998963825931316,2.0910993613264983
311.0,3.439288118852499,1.1278946851735145,0.4389787967820226,3.4570024038059692,2.5990144165896267,2.0926326960169113
312.0,3.4394673247577137,1.1288100886471157,0.4381235459286978,3.456773643978513,2.6007566560198168,2.0892887701275265
313.0,3.4394937396221077,1.125758009705769,0.44126395453265777,3.456850029972271,2.6012267796363813,2.087885706669428
314.0,3.4396684828518556,1.1293180443746202,0.4404652052025553,3.4568451505049578,2.600825854395042,2.0876563040612783
315.0,3.439991168051234,1.1256510719510937,0.43871816038214406,3.456821426103633,2.6004167536208844,2.0891841525873804
316.0,3.4392829513734484,1.1324976779402574,0.4440398447261959,3.4570426485609946,2.6000590190573574,2.0880474015529473
317.0,3.4393253293670423,1.1306586156569594,0.4308129748698044,3.4571974780042023,2.6008783298361413,2.089134583834773
318.0,3.439141192390899,1.127912789979551,0.43970596216311586,3.4570344504511095,2.602685708649335,2.087779507430779
319.0,3.44008804865641,1.125262540868545,0.4382318575476571,3.4570394999088765,2.6021530267162825,2.088253348899159
320.0,3.4399555319267794,1.1258659914310483,0.4367564906659619,3.4570603532310247,2.602286038529579,2.089720632202738
321.0,3.4399627022839794,1.1243076508087058,0.43573274667243633,3.4571912950360897,2.6016993907317927,2.0906312277367807
322.0,3.4401350003454376,1.1307060435121516,0.4384408348729367,3.4567425360128783,2.600799450621405,2.0901908087616903
323.0,3.440009395464527,1.1208888595569175,0.4370905908723975,3.4568160269202206,2.6009544336708452,2.0913412648576704
324.0,3.4392523301061555,1.1241299817390051,0.43573458625867073,3.45716333898934,2.600179825782167,2.0904906495688116
325.0,3.4400744655882756,1.1275114102105177,0.4396994453781807,3.456764173870712,2.6022948872771265,2.0910452954373184
326.0,3.439662506662252,1.1271566501228505,0.43607279167152735,3.456872045045709,2.6025137661382494,2.0934601035398837
327.0,3.4392096529485014,1.1245704629701108,0.4389938716774798,3.457550317568005,2.601304908838981,2.0926723611743068
328.0,3.439541795517588,1.1254552342339432,0.4399504384355664,3.457623714592901,2.6011343767116264,2.0925959926076536
329.0,3.439763396024173,1.1235998214108165,0.4333060159725302,3.4577115080810836,2.601182430365907,2.0929872590989587
330.0,3.4401088288373614,1.1256282712192358,0.4422851804496597,3.457190427274286,2.5983290102544614,2.093568512608319
331.0,3.439406100407691,1.126655297636605,0.43976892003764234,3.4573946100138033,2.599074906119241,2.094191578582024
332.0,3.439866358072732,1.126100014569695,0.4400820589414074,3.4570480643874486,2.5995621751837925,2.093792440039405
333.0,3.4395724896018582,1.1334419246810576,0.4346445874952924,3.4572828835253255,2.6021796816653744,2.0933086373868703
334.0,3.4394178999938774,1.1338268408853591,0.43913853877620773,3.457189644268948,2.601788646133424,2.091681923983341
335.0,3.4397449244854985,1.1286522780472967,0.44215502442575455,3.456976929980921,2.603257392145829,2.091561082441443
336.0,3.4397511937957574,1.124019525686913,0.43651355339008463,3.457021016399357,2.603321307788486,2.0908384440508136
337.0,3.4398974354587533,1.1275802331173945,0.4373282660833058,3.4570092865026982,2.604466912948908,2.09150178773829
338.0,3.4401605300229376,1.129571821263247,0.43449574718501716,3.4567913439037197,2.6052782419093874,2.091027346075734
339.0,3.440128163292654,1.1274785359831763,0.4399115126578178,3.4572679004596543,2.6050632405472616,2.089563897250377
340.0,3.439584950880327,1.1234955996033613,0.43825853754530336,3.456959624018582,2.6045917608589453,2.0911301506448297
341.0,3.4398766690844367,1.1293103686575248,0.44057865804878094,3.4573033131208986,2.603967820371372,2.0929773153662117
342.0,3.4386919779290386,1.1251996999717238,0.43432700101520616,3.4574913623202503,2.6033711556423205,2.092462721285248
343.0,3.4389509479072586,1.1300666425487043,0.4412133856185584,3.4572235097418833,2.6041269606872226,2.092469391388822
344.0,3.439654494701953,1.1266243590738272,0.44039585479580334,3.4572736378659426,2.603537975521106,2.095211101754489
345.0,3.439616862325135,1.1257555348368786,0.4388546998299354,3.4573091952833623,2.6031606500787667,2.094623848468201
346.0,3.439662723256566,1.1286089059034683,0.4438444318165939,3.456956123556273,2.602644561139353,2.095198903121103
347.0,3.4393612262031628,1.1305826974460418,0.4374552537756221,3.457168074927876,2.6029436739835763,2.0972699339259817
348.0,3.4397710040017517,1.1283649085084433,0.4442659446530982,3.4572849201680698,2.604493444866219,2.098146920600418
349.0,3.4397659124417475,1.1293401281284552,0.4373108721989616,3.4573878870669965,2.605787951898136,2.0998349463163497
350.0,3.4393371305703395,1.1198778267141825,0.4473738020168,3.4575977966324905,2.6050442643453326,2.10134871553462
351.0,3.438958866741517,1.1287402547044467,0.44037536801050453,3.457516877622985,2.604518429516948,2.1006733340229333
352.0,3.4393168101494815,1.1268326030190807,0.4411041077639848,3.4572349065788046,2.6045369988014917,2.101464239085054
353.0,3.439547557362138,1.1252976395184384,0.44274932151437263,3.4577692225204353,2.604420257139463,2.1029758733584716
354.0,3.4393206424159395,1.128483372411668,0.44240440933709657,3.4575764282441908,2.6027397386124953,2.1002648508373856
355.0,3.4394805750074395,1.1235864933683348,0.4445302630735087,3.456566212173805,2.6033844780230573,2.0980255081862977
356.0,3.4396320813469097,1.1320335692462578,0.43874716442787565,3.457326828769927,2.6028116754182955,2.0970641862116675
357.0,3.4394795664959044,1.1276171482811144,0.44641127288369165,3.4575071219489706,2.602899687476983,2.099121387280059
358.0,3.4387488362132004,1.1329609868343562,0.44147652418177713,3.456704811092243,2.604580634495117,2.100563365354719
359.0,3.439396013683558,1.1279861721515665,0.4398358385554849,3.4566116090917482,2.605061108689134,2.099227975496976
360.0,3.4387733603495696,1.1270568630181748,0.4333490617147264,3.4570941044799106,2.605488649472452,2.099672641602201
361.0,3.440040483765991,1.131217032478049,0.44416803454933174,3.457014700608981,2.6070010622597826,2.1010964621094086
362.0,3.439615729052108,1.132456464577725,0.44231641240731184,3.457160994866791,2.6057084998380406,2.1015743536697475
363.0,3.4392364441347003,1.1266554411828291,0.44238809581861405,3.456830317932819,2.6049495639986278,2.100805881520516
364.0,3.4398082141034343,1.132019122864964,0.44140934644901936,3.4572075174283228,2.6060856635102048,2.101017492966879
365.0,3.4391086166217684,1.1281785031810607,0.4389685137716046,3.456925606763802,2.6057523115455665,2.1008467625750455
366.0,3.438707478316052,1.1314360504627812,0.4415783116642561,3.457188522105182,2.6044659340839966,2.1005126076365093
367.0,3.438868299081755,1.1269629196093494,0.4353367514259613,3.457501627660458,2.6033978012543773,2.1012815898355286
368.0,3.4389136554808073,1.131949103856823,0.4471751614270653,3.4575946698295743,2.604485139679489,2.1011265972932254
369.0,3.4388002986227852,1.1342401317045498,0.43551276226274926,3.4570592583997106,2.6046395510388183,2.101513966229049
370.0,3.439821836076588,1.1281888920858398,0.44889879487967366,3.4564975220200282,2.6037047086360987,2.1038801844594355
371.0,3.4397270376189826,1.1277796139944565,0.44386453141901205,3.4574271477497107,2.604180477173134,2.104189661885598
372.0,3.439312873901787,1.1290474824848304,0.44426995386012075,3.4578761799107403,2.6043263442978373,2.1072652058985333
373.0,3.4398157371710547,1.1277956728611631,0.44536171681250636,3.45780228738229,2.6048028637067584,2.105316758302603
374.0,3.4401620892849065,1.124392762276076,0.4490224830176013,3.457399906884989,2.604194615930174,2.105871322562248
375.0,3.440427654097988,1.1329583450771437,0.43865244208490556,3.4570360840933687,2.6029216077330593,2.106140230561956
376.0,3.440483788792578,1.1300441180123766,0.44453400292280615,3.457321857833027,2.602868210517767,2.1073017081357697
377.0,3.4396427520644735,1.1275324199138888,0.4421353486459082,3.457421377602391,2.6030022120389664,2.1067923343364248
378.0,3.4393801730560676,1.1256581062062758,0.4426947319144405,3.4572530714563507,2.604150617605022,2.1061710736625425
379.0,3.4395572515415678,1.131988994093421,0.4386853759194009,3.4570881285717174,2.6046043771695255,2.1060216571691446
380.0,3.439546285637357,1.1279833066634097,0.4443212874026367,3.4575854129496415,2.605142016009503,2.1048671484617687
381.0,3.439897626171494,1.1338093719637536,0.4404424204862396,3.457775272013159,2.605433957998849,2.1055756229494342
382.0,3.4394532357849537,1.1332144198009528,0.4389737015407099,3.4576850942661523,2.6056333557814897,2.1036189962233696
383.0,3.4403505525582254,1.132551305026336,0.43977057015909854,3.4577090267716697,2.605329841294521,2.1030614094669113
384.0,3.440123778454288,1.13616754601462,0.4393888233180742,3.457402620701702,2.606436311976918,2.103675891148023
385.0,3.4397453512346026,1.1320161366655368,0.4317538175661595,3.4572511307259446,2.60662508992162,2.102789526285357
386.0,3.439838418381099,1.1320760254578206,0.4358947350696359,3.4566667326900387,2.607074953024009,2.101441263640531
387.0,3.4394958497032766,1.1320379324789902,0.43929739900125586,3.4567342625554454,2.6072822352821463,2.1026242086977933
388.0,3.4401406754288972,1.1376712750239941,0.4378792116409152,3.457314842196198,2.608948042214383,2.1022143254630192
389.0,3.4402784850700794,1.1310004724960818,0.43872136337340706,3.4571024830809582,2.6093923216449806,2.100242416259756
390.0,3.439805781705481,1.1307436521153946,0.4392944573083156,3.4566642467119286,2.608711536481512,2.0991200496360105
391.0,3.4396717056300763,1.1313275464052364,0.43859658707731747,3.456924973077499,2.6072822497922306,2.1001195665289085
392.0,3.440093957659131,1.1356691665489613,0.4376752910907862,3.457615774714089,2.605820271100358,2.1014500196697945
393.0,3.439346712500951,1.1266777158766874,0.4343369034095259,3.457555640696368,2.605392276421742,2.1016251122562504
394.0,3.4394391349599354,1.1342104722286193,0.44043187134145434,3.4580658181543162,2.6040249342101753,2.1021840828871468
395.0,3.439607994193101,1.1296829982506076,0.43887801833177387,3.4573576337296177,2.6031177824157616,2.1030012829470315
396.0,3.4392068851574362,1.1312603922636464,0.4329074461359752,3.457040777740753,2.604875119572486,2.103966249658294
397.0,3.4401814003681115,1.132111688003415,0.4416320029777998,3.4570153262559287,2.605138246830297,2.1036459037292565
398.0,3.439607024637501,1.1328424620708268,0.44154135164376795,3.4572221582155467,2.605518068540845,2.104349320791019
399.0,3.4402105550339837,1.1268062915038861,0.4455733021141999,3.4578224771264034,2.6066835406412197,2.1062992832030414
400.0,3.4398175134672506,1.1365412369167265,0.44249195133657004,3.4571740406404285,2.6068853754652737,2.105603329402738
401.0,3.4398230803543646,1.1334045004466538,0.44837524228724057,3.457520917294917,2.6056526190215474,2.1063078353885394
402.0,3.4396056584961108,1.1368041782782607,0.43854464195896714,3.457317257669381,2.6063777437564686,2.1059849989927457
403.0,3.4400760837648616,1.1294949085785062,0.4423745217861127,3.4573217714379907,2.606191890961279,2.107324925759293
404.0,3.4397404338368363,1.1272585796716699,0.43912238045873586,3.4572205690496065,2.606956872880564,2.1067111572508743
405.0,3.4394722564990694,1.1318880635034283,0.4412015418188373,3.4571010918886262,2.607745636350205,2.107936539054445
406.0,3.439925987527351,1.131860406521251,0.43990300151955414,3.457241678627756,2.6074713403924936,2.1086920116390773
407.0,3.4398884954475233,1.131140322195982,0.44410887630756535,3.456936208137501,2.6077210647316518,2.1082108370596786
408.0,3.43983612075341,1.1336894857976731,0.44289564463795755,3.4573641253489846,2.608007227666561,2.1093037908373558
409.0,3.4399641460926844,1.129670875034204,0.43918275865824596,3.457572814283557,2.6071755474612663,2.110358323294894
410.0,3.43989737013107,1.128907576885526,0.4407361366092405,3.4578705092644535,2.6076131658329245,2.107521381275323
411.0,3.4402531476615974,1.1373762322511711,0.43740314722987783,3.4574961641563005,2.608981576673179,2.1069067497021012
412.0,3.439774374333314,1.1285718702543688,0.446634916017788,3.4572826959767577,2.607590891520061,2.1051149318254048
413.0,3.4398651919322356,1.129600848453857,0.44046071883691545,3.456604203791394,2.60701355112046,2.1058544640001933
414.0,3.4403486965554673,1.1272314890374509,0.44401199516494133,3.456726396141602,2.6066955990161262,2.10752171754942
415.0,3.4390898372625616,1.1365203761523848,0.44669703004944716,3.457645544543107,2.606788992937489,2.110805509551259
416.0,3.4398015403992614,1.130861153306338,0.44408481805475924,3.4571712198137288,2.606933985084975,2.109972833359187
417.0,3.440075333760371,1.132826819894629,0.4383292399689716,3.457284301428408,2.6063035717332066,2.109352952806736
418.0,3.440459683298109,1.132288131133579,0.4406047532085964,3.456651397731706,2.6063929356445827,2.10951785196888
419.0,3.439814306160865,1.1315409585283889,0.44559680904122334,3.4570433568044825,2.6078807833252,2.110968538267722
420.0,3.4398141443291603,1.1317211962264642,0.4426997399319429,3.456946705445831,2.6071077584735405,2.109847968074414
421.0,3.4395577107852287,1.1356874434586266,0.44079232043420036,3.456656400248743,2.608168961427661,2.109179428161484
422.0,3.4396467377300106,1.1303303988413789,0.4518844973644516,3.4573627204984816,2.608731635941989,2.1077542821192403
423.0,3.4395079225309235,1.1339785244511513,0.44594794687831046,3.457047518547561,2.6101472153934244,2.108093695664899
424.0,3.4399786816196536,1.1304473158099446,0.4523376715660821,3.4570351957619327,2.6097358641452337,2.1088698816369136
425.0,3.4403032464513337,1.1302916457216605,0.4456099496785297,3.4564290182405917,2.609107513495952,2.1095317196406396
426.0,3.439171010508118,1.136027088300765,0.442147031978488,3.457276080429742,2.608146018827855,2.111051213531769
427.0,3.4393813978531527,1.132098292852967,0.4459840762178551,3.4568646663647997,2.608885879917759,2.1100155273030086
428.0,3.439709729738831,1.1421895996910538,0.44413200757250215,3.4570112681955476,2.6098711936919576,2.1094325123953825
429.0,3.4404569389715696,1.133065114846115,0.44223382835595965,3.457105610799266,2.609463348499125,2.110084974567268
430.0,3.439531845964463,1.1398089345693359,0.4377639599980967,3.4575633422093723,2.608779395997692,2.1095046250442904
431.0,3.4389581941314487,1.1351700810442558,0.4418719443669985,3.4575208967275284,2.60868420822885,2.108973891496181
432.0,3.4404109497660427,1.1353389241790088,0.43410356415651247,3.4567293652911344,2.608745538954007,2.1100221925003373
433.0,3.439925072621346,1.1331968849590324,0.4404856782941065,3.457121677028393,2.6081566687655915,2.1101414658404707
434.0,3.440407622784745,1.136485424376067,0.44813957888872946,3.456988818194879,2.608318320454827,2.1127707132018916
435.0,3.43968980590594,1.1312419390951443,0.4404315940569873,3.4573250999102445,2.6075905676341016,2.111986940648831
436.0,3.439929804348654,1.1354208925135751,0.4487769822225705,3.456930666575586,2.60736336965097,2.114041570183546
437.0,3.439778732037897,1.1282223183407032,0.4409082111225205,3.4570951580521454,2.6064191436202204,2.115709975377594
438.0,3.439147315704606,1.138947408944073,0.4486187545612831,3.4573171762514883,2.6069138692625033,2.117729103230623
439.0,3.4393320375455034,1.1362959979496836,0.44848912423304754,3.457087275139768,2.6075304651729154,2.1173989875929866
440.0,3.4394894695040934,1.1371410644605227,0.4453304188014118,3.4565853972229847,2.6078316398967454,2.1161534981153625
441.0,3.4397083326146025,1.131060050943729,0.4392675781875264,3.4565435599079164,2.6077367199817743,2.11464737342558
442.0,3.4409215574170267,1.1376908169336346,0.4493769120113036,3.4577148627347305,2.608647695435387,2.113829622158169
443.0,3.4405404559502535,1.1352987979787155,0.4451125002992213,3.4575982970758745,2.6067935296420788,2.112527139376941
444.0,3.4399785160740413,1.134320432918313,0.44104920311788515,3.4568636933746943,2.606204561413799,2.111483455703845
445.0,3.439804470096288,1.135643582608471,0.445908150602732,3.456915664045007,2.6060910506977413,2.1101016752016593
446.0,3.4392097345985153,1.131291407016634,0.4449420099827496,3.4564917744488146,2.60651976751806,2.111922973553816
447.0,3.439341855255522,1.1377715857860957,0.4479010195161699,3.457126924774571,2.6064976217991815,2.111191730727929
448.0,3.439839866455559,1.1324903863990787,0.44144723957515014,3.4575581836498395,2.607028336357024,2.1113749337521894
449.0,3.438985051617927,1.1327575873083942,0.44052626884118307,3.4569680227789674,2.6053285320882043,2.110493090011646
450.0,3.4396453530021156,1.13432772509539,0.4413933651969458,3.4572499496577658,2.6063727503457077,2.1118629480081785
451.0,3.4395546252194964,1.1316478389098663,0.44364119454390716,3.457527088207425,2.604574981529271,2.110638058951069
452.0,3.439563716818959,1.1373466505014636,0.43986598504608904,3.4572539437146945,2.6034310180997715,2.112058620262344
453.0,3.438797475930845,1.1328572892014863,0.44029474099987564,3.4571527131797404,2.603521478877383,2.112307366668637
454.0,3.439390608571416,1.134832461942503,0.4367122934219731,3.457058929902357,2.602555835811097,2.1141765910269372
455.0,3.4397606313525095,1.133685419656141,0.4412443761732406,3.457186183914093,2.6046752441527397,2.115298859300307
456.0,3.439058836723147,1.1345478278588794,0.4417119249220127,3.4567522572692306,2.605594483992943,2.117581927311443
457.0,3.439844642995938,1.139161641831315,0.44213657344677737,3.4571129879368487,2.6065853798012446,2.1163777852239343
458.0,3.4400047978900337,1.137884830503224,0.446977867596786,3.457540751219094,2.6074892179418616,2.114291439361719
459.0,3.439871391262871,1.133831385498729,0.4455000783545415,3.4573982463538058,2.608005504991959,2.1153504860921033
460.0,3.4396951652168712,1.1349487075521065,0.45130124763428303,3.457207697303196,2.6078260655825938,2.117732112496173
461.0,3.439587426826811,1.1349658663411437,0.4460684371429434,3.4579060285012257,2.6091024739690925,2.1185160710597444
462.0,3.4394448028386337,1.1350141997263012,0.45509410821948015,3.456857110669484,2.609352284038354,2.1190193503166475
463.0,3.4390791464526616,1.131188197316644,0.4463381305869329,3.457477262154564,2.610166858203587,2.118919738565744
464.0,3.4390493390283856,1.1339428416433956,0.4498053930399313,3.4568178648545023,2.6090190515295224,2.1185730499145565
465.0,3.439460813858496,1.1305293422021687,0.4438870117084273,3.456557352926541,2.609812640388925,2.119441138756515
466.0,3.439512203794399,1.142743575182211,0.45112574361799174,3.4575312271943344,2.608263768148669,2.1204938561414046
467.0,3.439411322926714,1.1315066785621504,0.4408712476164622,3.4576192793349967,2.6065079687224078,2.1201481030585065
468.0,3.4393646525670643,1.1342081814667189,0.4482348973064251,3.4577076194743026,2.606871473964679,2.12050983158759
469.0,3.4394194187345866,1.1379284260640796,0.44301583782159315,3.457637071496077,2.6073317665611997,2.1205130699404124
470.0,3.439156006261533,1.1315122723649902,0.4413157239540419,3.4568927920999184,2.6067940832593814,2.1208246502746553
471.0,3.4394436988958046,1.131451066610626,0.44374334985324376,3.457426707101634,2.6053484719804594,2.1200908800935907
472.0,3.439503379201101,1.1354435440278443,0.4415500125523645,3.4570877421214914,2.607099631670911,2.117989618040745
473.0,3.4400217168847704,1.1349921641860845,0.4413928594538407,3.45706706646836,2.608322668460596,2.1162607592279334
474.0,3.43938425420284,1.138453302615928,0.4418002259282429,3.456857528770144,2.6082929819257132,2.1166350263364087
475.0,3.4393950834414913,1.1378199999094674,0.4478775876417865,3.4568804677512825,2.608666959815466,2.1162099011819686
476.0,3.439692520050761,1.1414101693417502,0.4395872996969858,3.4573550336419485,2.6088594714834117,2.1144723523197
477.0,3.440288351843066,1.1324945040008025,0.4515265115723279,3.457526972944625,2.6088757394011015,2.113424369054329
478.0,3.4401149642370767,1.1401549260480535,0.44378808978051815,3.457593316391698,2.6089337777324433,2.1121488295264044
479.0,3.439622942792678,1.130845747726112,0.45122498040190695,3.457569718619818,2.6088311087044893,2.1153495532851307
480.0,3.4400699355139084,1.139341850083341,0.444472556278677,3.457533984542221,2.6089528356356326,2.1165116116772893
481.0,3.439683694530838,1.139525649718263,0.4470185995730404,3.457044830552534,2.6083967648560282,2.1154685088184912
482.0,3.440105742958132,1.1373455441750524,0.437107197411604,3.457457159718786,2.609151002783982,2.114485077870043
483.0,3.4398810965643323,1.134119762413341,0.44938940558346835,3.4571610337286014,2.608184836190969,2.1154301947920873
484.0,3.439380087304895,1.13293475435039,0.4425378781897315,3.456896121998643,2.6101062092195093,2.1167490756095835
485.0,3.4388901683553303,1.1305604376969116,0.4529326058827306,3.457253060893465,2.6100222220394063,2.117168037856018
486.0,3.439811738640181,1.132422172695476,0.4511271852547044,3.457296849167685,2.6094730661679857,2.1177391455071075
487.0,3.438999989554804,1.1342045497888045,0.44384717100803184,3.456862844592059,2.6087912214269604,2.1161485245694722
488.0,3.4397272237572385,1.136568288341741,0.45200642979801653,3.4577631067115835,2.607545258753227,2.1162783620268204
489.0,3.440559167161167,1.1351104418589795,0.4380692028652456,3.457203475099117,2.608005659489065,2.1160408404734863
490.0,3.4404143133367664,1.1374420955084115,0.44113317328907026,3.4570196033503,2.6082763108551696,2.115531512306842
491.0,3.440043429431391,1.1366932278807715,0.44684410534881835,3.456972347067634,2.6070617282911592,2.1165168747236685
492.0,3.440060502369245,1.138573039220282,0.44230357744117843,3.457221588283034,2.607929738416786,2.117908834990029
493.0,3.4398983225286797,1.1349049322469185,0.4398727037819162,3.457359610150483,2.6082198405472377,2.118759399585399
494.0,3.439977380783923,1.136109162525394,0.44793684132164574,3.457278648781546,2.6097536813881272,2.1173401063824815
495.0,3.4396757026532,1.1326927842461048,0.44467997811770077,3.4578412762560204,2.6084677815391775,2.114949101049172
496.0,3.4397144509211324,1.133813564341722,0.4452821579290104,3.45717449432448,2.60790245788948,2.115658224328829
497.0,3.4393874939912874,1.1351970450820439,0.4427355368018555,3.4572530104215495,2.6086277710487997,2.1185430706139647
498.0,3.4390252514334687,1.1365705378386046,0.4429455796363146,3.457311083346382,2.6101500609749353,2.1185327546242885
499.0,3.439458270307681,1.133344127390413,0.4463266828340331,3.4574760940355667,2.609473887227514,2.116920782941817
500.0,3.439251159343145,1.1338562604505864,0.4407918954297442,3.4568985185949295,2.609064544836807,2.1162348275808003
501.0,3.439681563239249,1.1349299577152347,0.44569988636351626,3.457141242033982,2.6090109504676713,2.1174087041851712
502.0,3.4391651906166945,1.1363114049863619,0.4443667812190403,3.4568403180922846,2.6084780228304894,2.1167579023872474
503.0,3.4393245959768666,1.1335117534340946,0.4515564875427446,3.45702930672686,2.6076905468718654,2.1175527694577005
504.0,3.4397032392937144,1.1328757297385248,0.44376470089525105,3.4573995704625924,2.6090454574368764,2.119012571430858
505.0,3.4395815618042525,1.138781133063398,0.44655919563453506,3.4568816937484654,2.6104081726261232,2.11661552959696
506.0,3.438826075960845,1.134720876846746,0.4504410348166209,3.4566833965023873,2.611003436804263,2.1180336995223494
507.0,3.439658174322438,1.1365665332292174,0.4493181358796221,3.4568684267995504,2.6112146905499474,2.11793634067649
508.0,3.4396160592041736,1.1388051108891282,0.4454719523702888,3.4571342388330786,2.6113237251027934,2.117304297831892
509.0,3.439697201812854,1.134316853970876,0.44812933958301593,3.4562720983321005,2.609519996975397,2.117243666476419
510.0,3.4399826624903493,1.1351142942415036,0.44630075739805747,3.457337494923295,2.608400023737712,2.118607132679843
511.0,3.4397064459487066,1.1345032717445813,0.43830287312233296,3.4573229564118413,2.6090019797041735,2.1205065307500006
512.0,3.4392101155376293,1.1376211143824577,0.44781647945333947,3.4572310437467157,2.6099956804327005,2.121972865694655
513.0,3.439649513965232,1.128199575473491,0.4470385298606787,3.4570029625710568,2.609263767340498,2.121002877500136
514.0,3.4395903069371583,1.1347896393858656,0.4430041004465751,3.4570312979623172,2.60878850371334,2.121835506768083
515.0,3.439938951447493,1.131164673443593,0.44525426647724775,3.457097923953389,2.60800200033823,2.1225350761258728
516.0,3.439470095998891,1.13477725444286,0.4483109093722885,3.4573953187790396,2.608513107032726,2.121613335137287
517.0,3.439990187089577,1.1273930455635646,0.4498523732128592,3.457000518928326,2.6084809377260747,2.1226894939043417
518.0,3.4399626231330354,1.1345437334077735,0.4436949303995423,3.4570362586653505,2.607283779753031,2.1214571673410365
519.0,3.439211674140178,1.134262032571458,0.44837413500632844,3.4574015866440604,2.6098382251383216,2.120928139472008
520.0,3.439913006258227,1.137701060059833,0.4418249287020813,3.457678511742666,2.609712317828371,2.1182958191150494
521.0,3.4400296290949877,1.1346868791262517,0.44859936416433416,3.4571236349608205,2.6110484700387717,2.1188073047996197
522.0,3.439725679566709,1.1256280163811108,0.43862138831786934,3.4565933253078303,2.61008150637048,2.11946340988103
523.0,3.4388495387482294,1.135780881984384,0.44582753145445797,3.457491889734986,2.609339885182525,2.120276439057235
524.0,3.439265877555648,1.1281019151379068,0.44573433207384233,3.457362246084646,2.6089356425915895,2.122604259886868
525.0,3.439636708098381,1.132553010725652,0.44911595867749593,3.456544258989418,2.6089311379427302,2.1210697589746794
526.0,3.439143522890193,1.1354089652203887,0.44652844059150004,3.4562046381272773,2.6081933680051574,2.1188289393772584
527.0,3.4396155145557645,1.140941831559111,0.44817069750000144,3.457059207549431,2.6080190849974443,2.1177948014235053
528.0,3.440131186240308,1.1323715732054525,0.4482723531678962,3.457395468204524,2.6090170004811992,2.118466590022534
529.0,3.439796623982561,1.1352104336638582,0.45157498136878793,3.457899436264941,2.607594924051341,2.118205817008166
530.0,3.4397551999802993,1.133036004277897,0.44172766650154766,3.4572175518021404,2.607064682901415,2.118989099345679
531.0,3.4402490671880224,1.1325132853774968,0.43886392469157415,3.457471492673492,2.6082536470046045,2.122766238686882
532.0,3.4400827189051,1.1328810623806296,0.44506566147023424,3.457170261710383,2.608873123740471,2.1226196655319645
533.0,3.440123842660538,1.136492077841748,0.44313655736554475,3.456421564180356,2.6110470053177433,2.121339791847683
534.0,3.4394414920877443,1.1320002065856891,0.4390326055490867,3.456953426054306,2.6129941074437277,2.1217726242363693
535.0,3.439635157933623,1.134009545365517,0.4522892761765731,3.4569527806960094,2.6133765771686956,2.122420865434251
536.0,3.4398913094790764,1.1298874362431899,0.4440797077053153,3.457257919422382,2.6143054286161997,2.125353408838144
537.0,3.4407096453750996,1.1352246148969924,0.44431869613368585,3.4572850135101114,2.614053117963798,2.1271916302764264
538.0,3.4404221076033457,1.13203566441263,0.4475400068552982,3.45710143109673,2.611944400396963,2.1251692067176204
539.0,3.4399955440395704,1.1339617982896268,0.45177537378680827,3.457201772853974,2.6105095384751547,2.1258486478786667
540.0,3.4395963395214983,1.1335286139753429,0.4483480362380796,3.45714803030345,2.6102830222859326,2.1259472773455026
541.0,3.439027965592386,1.131949405899085,0.44991902562161706,3.4574741246261707,2.6106320996470367,2.1249955298854397
542.0,3.4396904174837792,1.138179476315319,0.4415218345663785,3.45727392252906,2.612538305672433,2.1243031477163834
543.0,3.4399977154890204,1.1364347302975208,0.45013952200516116,3.456948337564399,2.614167185598086,2.123632188703516
544.0,3.4398664435079804,1.1384280619422802,0.44398932801873375,3.457169385787934,2.6125734321165694,2.1247299239709356
545.0,3.4397003784799325,1.1394203761604513,0.4503594136808855,3.457892832550999,2.612581674249032,2.1258786716251143
546.0,3.4398304059215206,1.134243413633393,0.4502828315738601,3.4572333859267093,2.6124179362140194,2.127206246236852
547.0,3.439168880545693,1.1337785946951278,0.4514903574280031,3.4568043488638223,2.6123283967951743,2.1267719835794514
548.0,3.4393869393576657,1.135593866237217,0.4501969546433623,3.45753805132087,2.6112202936528393,2.1280946497762305
549.0,3.4397043861231973,1.1330378101409724,0.4561798838471443,3.457165010037935,2.6107205822932973,2.126318933784343
550.0,3.4397540397127475,1.1340994437019822,0.45042416436117966,3.457518726404545,2.610390362210868,2.126504219315838
551.0,3.4402287958249667,1.1359722646543775,0.4497095869881087,3.4571857007009212,2.6092494400543407,2.1251462870557867
552.0,3.439637409912694,1.133274915431637,0.44807089146633405,3.457246093120157,2.610959541871032,2.12575256736541
553.0,3.4398823597628247,1.1334535442752056,0.4486568595685072,3.4569066816327707,2.610609653205822,2.1262548082088473
554.0,3.439851027762319,1.1344621015672718,0.44654395834916055,3.457087188843357,2.6085602881486176,2.1271681326572445
555.0,3.43940095177193,1.133006498541492,0.4463413286249374,3.4572510127009406,2.6078172817755503,2.1256923563132313
556.0,3.4395048200260674,1.1381701235748563,0.44771213199308413,3.4573435970648987,2.6092259926848254,2.1264934035201586
557.0,3.440405339044491,1.1324591828053208,0.4575852216072906,3.4570483397796004,2.6102654024499192,2.1246768314010325
558.0,3.439941524367136,1.1433882753687892,0.44896384832832625,3.4567827861916975,2.6101257097240667,2.12652628479267
559.0,3.440251530088751,1.1328051297062385,0.45078785384888614,3.456470999755439,2.609066237330698,2.1276935248365274
560.0,3.439435857893889,1.136649389026977,0.4506645912467403,3.4570782377181133,2.610149440911687,2.12537893979777
561.0,3.4394875048864044,1.1340814470617533,0.45461259892807016,3.4574965917912364,2.6102819530905688,2.1249154727419395
562.0,3.439329301433728,1.1332966274419296,0.44890829311802344,3.457595976632403,2.610033611512004,2.122965551622889
563.0,3.439978917859821,1.1358127057271086,0.4507612412845839,3.4574378527246745,2.6105749354598315,2.121992458868693
564.0,3.4402493300383767,1.133762098414342,0.4475654589682161,3.4563593218780184,2.6127028242177404,2.122577478027692
565.0,3.439951077089784,1.1398924186696893,0.44913909261471213,3.4564957485910885,2.611859741396643,2.1238589361947406
566.0,3.4395772356905456,1.1331028286941982,0.45648446383205954,3.4572157050286156,2.6114846720011466,2.125439067786271
567.0,3.440424674793721,1.133596171864028,0.44745454188742134,3.4575474274179308,2.6123712889456607,2.1249461894307617
568.0,3.440006245386314,1.1351344130423933,0.44863624811344593,3.4573749097109836,2.6118467356177772,2.1244136592642784
569.0,3.4398114880611357,1.137997510132082,0.44340004949289286,3.457043189657134,2.6115659417582244,2.1236682848408215
570.0,3.439374086103475,1.135294683189377,0.4509986297368012,3.457161500821709,2.609667119343541,2.1230879556693543
571.0,3.439761166598324,1.1328155250243692,0.44382449680872604,3.457485913417303,2.609642887418089,2.1250255224814323
572.0,3.4396809121634093,1.1401328084347502,0.45155830702796607,3.4570853015685494,2.609382159002787,2.127169865856024
573.0,3.440060010463508,1.1402382708033718,0.4475441405394579,3.457320884886659,2.610522070440663,2.1274248600870207
574.0,3.4397363037983886,1.1375510283199108,0.45582357531540724,3.457326912328081,2.611236704009771,2.129039370203624
575.0,3.438883092390232,1.1414722811592486,0.4460268939068001,3.4570882078703393,2.6112183794717043,2.129057023664573
576.0,3.4396916561278794,1.1333263483539102,0.4511535265352397,3.457539450737697,2.6105956178990617,2.1297076835558344
577.0,3.4397041404181854,1.138030365734686,0.4471216574077066,3.457609206886347,2.610831637243174,2.129457924402811
578.0,3.439334354603113,1.1307303676543787,0.4479281022313327,3.4574057163194865,2.609311047666598,2.128951880444744
579.0,3.4396303856968204,1.1401865050427742,0.44730152805122936,3.457251580539161,2.6103406264088784,2.1266522518223416
580.0,3.439393691576558,1.1398681465439948,0.44776218642252824,3.457092102131198,2.6105634351725477,2.1270466083104203
581.0,3.4395894138003333,1.1390724038277977,0.4555384976224071,3.4568265653724914,2.611767158199018,2.127501697666046
582.0,3.4393362552155193,1.1377114888344382,0.4482369039818036,3.4572176268606616,2.611337159919802,2.127300445392201
583.0,3.4389126657915425,1.1353911535791676,0.4547955085817232,3.4572778898501615,2.611069668087413,2.126128226144517
584.0,3.4394846339967904,1.142117231350303,0.45820920793456066,3.457639637883698,2.611513978505508,2.1245389825834398
585.0,3.439841032315378,1.1363935874126265,0.45699961913355847,3.457632017091564,2.613010436346345,2.124049950650631
586.0,3.4401332190382834,1.1374055499470344,0.44372470555574683,3.457986648002194,2.6104930699841487,2.123436136727209
587.0,3.4396553402288044,1.1338515116013972,0.4502959996355348,3.4575438390480597,2.6108719063832186,2.124508999837049
588.0,3.4397796921236843,1.1431173453785888,0.45256394792629195,3.457932323518884,2.6108829755221294,2.125492766990843
589.0,3.4400140193005733,1.1410807301062242,0.44918659979938547,3.4578544605665495,2.609668123925092,2.128231486369064
590.0,3.4401606405148377,1.137841860985725,0.4470068669228381,3.4579432738714866,2.6091760802589876,2.1289712813869714
591.0,3.4392251601003205,1.1419510234780565,0.4425889046469119,3.4567351647172297,2.6102678726867725,2.1311546239886234
592.0,3.4393895909098435,1.1392597370769766,0.45304852987833233,3.457251810225799,2.6103798056617493,2.129759145765451
593.0,3.44004643141407,1.1444615140417818,0.44439491508027207,3.4572017518400653,2.610930852400288,2.130070289914074
594.0,3.4399689910158666,1.132892358962617,0.4486201667127823,3.457243493906788,2.611332980897072,2.1283985945000996
595.0,3.4396547855270443,1.142398047149393,0.45206153665573734,3.4571772343281326,2.611078600655407,2.127431809714166
596.0,3.4390849284704688,1.1325890201206457,0.449219940382598,3.457065509574829,2.6112134943797116,2.125764067832767
597.0,3.4395134219395698,1.1347599506139097,0.45009465671538923,3.457189024785946,2.610935921561942,2.128020181803418
598.0,3.4401749731135713,1.132777460300856,0.44852804320157014,3.456725631300965,2.609374025092229,2.128572748870543
599.0,3.43967240359589,1.13931507730864,0.4482937327080531,3.4573047708771916,2.6109994501614073,2.1274774498443962
600.0,3.4398641296552546,1.137828198609031,0.44318563904624014,3.457033172845369,2.6108807501821674,2.1261447133603495
601.0,3.44007968323982,1.138280174898091,0.4525989333523572,3.4569625467076435,2.610240637545085,2.124851887778255
602.0,3.4398614988364713,1.1382024691088064,0.45153768185908216,3.4570242122857207,2.6096681391075514,2.126008416277189
603.0,3.4398938255735776,1.138411518348551,0.4433837795844805,3.457517358566322,2.6103855437892327,2.126446293915148
604.0,3.440194098150528,1.1421313452600192,0.4490503222236561,3.457667431524061,2.6110409878178,2.126149595707439
605.0,3.4400588861194694,1.1399603735807105,0.4488548094240745,3.4567566625137833,2.611221192315704,2.124910837515081
606.0,3.439526173637531,1.1418926842151658,0.445424895215533,3.457165652286642,2.6093029009515,2.125379661807663
607.0,3.43944699512326,1.1366503887894928,0.45004682283117,3.4572520465580365,2.609196475340875,2.125492012067035
608.0,3.4399772519230387,1.147427657441232,0.44054801656983783,3.4569469302608975,2.6087979010335194,2.1256239420310297
609.0,3.4399016755065555,1.1378242443580586,0.44720510639322997,3.457032061318477,2.609733379014179,2.1249804258402083
610.0,3.439695539325961,1.1395999459137174,0.44385592717382244,3.4567538535931774,2.6090296222972875,2.126139821474068
611.0,3.4396747434818438,1.1383213067490556,0.443220964056205,3.4571017152438994,2.6104823544480675,2.12669294230916
612.0,3.4393980735492287,1.1401971424059842,0.4442917410292006,3.4570606738827103,2.6106189654386798,2.127236224124934
613.0,3.440018790372047,1.1371784442813508,0.4508351016530981,3.4573696258664155,2.6109530970860133,2.127025746166658
614.0,3.4396782612083925,1.1379341226328303,0.4474457428593244,3.4575023746317246,2.6107545810936985,2.125644594298495
615.0,3.4402455069143834,1.132763394273597,0.4509043925267943,3.457354716533273,2.6118455413189383,2.125086164106794
616.0,3.4396351426075955,1.1393916238364976,0.44364428173886,3.4572531369020285,2.612830244598456,2.1256196632657693
617.0,3.439347119709132,1.1330708643602019,0.4530979888976811,3.4577257550215093,2.6115381252694476,2.1253856409326457
618.0,3.4391300780054856,1.1390419126110334,0.4456494244163868,3.457573934341425,2.6117650725724304,2.125194330392393
619.0,3.4396105753773,1.1402683887654435,0.45302055673194547,3.4566478266653298,2.612791837627537,2.127694327673014
620.0,3.4399731287680932,1.137797463683241,0.4441078433589455,3.4577078612782546,2.614498793862747,2.129005727175283
621.0,3.4395786115175873,1.1363903237147615,0.45029254002378394,3.457059398824275,2.6147614803569508,2.1309063169458735
622.0,3.439644190429873,1.135082456943645,0.4401646146345293,3.457072098050833,2.6144187444103775,2.130832444779779
623.0,3.439416045512161,1.1404587372364885,0.44860132636123384,3.456953401983251,2.6155855600071787,2.13109835100673
624.0,3.4398816462074984,1.1329881472474925,0.4444768970553173,3.457557076631338,2.6144349271840124,2.1303310922409544
625.0,3.4395213325654996,1.1410925283717248,0.4525363681357696,3.4571211834701283,2.6125542612296098,2.1267111650555037
626.0,3.439576969609507,1.1342112555390116,0.4479904037029215,3.457243089739504,2.611666160585739,2.1271732855637056
627.0,3.4395103912990894,1.1370837539266898,0.44625609167915414,3.4576018141358116,2.61306402591608,2.125058855947342
628.0,3.4393429647638682,1.1331419566986616,0.4517486873881575,3.4574349084823397,2.613446806541741,2.1245065348685572
629.0,3.440043832211978,1.136377053362886,0.45135046630470993,3.4573329924386793,2.6120196993861886,2.125764331862109
630.0,3.439518616007347,1.1305447259786978,0.4504938255806914,3.457231433481258,2.6118972015086452,2.1248297238000386
631.0,3.4393286162023196,1.1399650758673658,0.44304213214402727,3.4571309280529876,2.6108573671715427,2.1259553343804027
632.0,3.4388728366607855,1.131997717808676,0.45327986901579526,3.457689385749223,2.610192279347803,2.1276169334258155
633.0,3.438813727696433,1.143170400882902,0.4412485896544458,3.4572414613747506,2.6089348250965583,2.129397599966864
634.0,3.4400468715441503,1.1364981902557296,0.44987833101689934,3.4570742357859054,2.609891755634762,2.13127322770604
635.0,3.439399238362918,1.137915256240986,0.44862662136196574,3.4572617051025274,2.6086251219629624,2.130100013871898
636.0,3.4393479505266726,1.1384391568542327,0.4525509738878355,3.4567667776029065,2.6095838520843833,2.128180268890245
637.0,3.4398655252152053,1.1408501473273174,0.4508091334600842,3.456750900069161,2.6112395442068683,2.1286223390197017
638.0,3.440252709679627,1.140429554603027,0.4525172300343561,3.4571493000046587,2.611014813018929,2.130245264673493
639.0,3.4399608321849704,1.1369721736708203,0.4545440704030506,3.456607885321564,2.6115057754856332,2.1295415341198534
640.0,3.4395754014407145,1.1382810685635083,0.4474825360136066,3.4563545107732527,2.6109023156279174,2.1286737718709636
641.0,3.440031282084174,1.1334420493224804,0.45625077307900624,3.456776573802593,2.612887722453744,2.1295037321247268
642.0,3.439422430830936,1.1379301042136636,0.44722737704340493,3.457070470573096,2.612298312373516,2.1296975314865736
643.0,3.4393445768669224,1.1308186484938736,0.4498751994480634,3.456666044522032,2.611244611482947,2.12861115022463
644.0,3.4396733455145894,1.1287562381474083,0.44906697844649845,3.4570765964093493,2.610797895245626,2.1292123397703735
645.0,3.439413100460912,1.1370947176573196,0.45286833064914805,3.456529805429161,2.6113922621340646,2.1294260956931996
646.0,3.4392808771681755,1.1363629390310304,0.45221298208109023,3.4571342652318506,2.611675529088664,2.1290682957585534
647.0,3.4392398739728307,1.139814785250903,0.4456915129663537,3.4575699282789882,2.611180230868243,2.1287693770173126
648.0,3.439346352351369,1.1377309198702865,0.45255172494780777,3.457491644909794,2.609015823047181,2.127039971903391
649.0,3.4398995003186648,1.1396908152671468,0.4484836444457871,3.457048067735253,2.610414301429486,2.1263739332075824
650.0,3.439828130917554,1.1323628643083639,0.4531843733071656,3.456862926031591,2.610593104101324,2.1271384253600485
651.0,3.440200180902635,1.1352812268830703,0.4426167714216165,3.4571508663631167,2.610957522048296,2.130582271373415
652.0,3.440292994421166,1.1406440956427522,0.4511735508499044,3.456805976185228,2.6110348119487754,2.1312156841341467
653.0,3.4394876198663082,1.1357889770051643,0.4392249795141107,3.4569481643529736,2.61050585774603,2.129951413451945
654.0,3.4391098583642776,1.1399202344511614,0.4487997710436652,3.4575592037844443,2.609651089806258,2.128937058386095
655.0,3.4396751473334533,1.1371738917130758,0.444432956992851,3.4574007977967214,2.6098101851721736,2.1293705282038755
656.0,3.439965693366806,1.1371079733708505,0.4466766578173984,3.4571830402656905,2.609957126865012,2.1302450071814754
657.0,3.4405278868634657,1.1376488794022568,0.4460884057142285,3.457249212809552,2.6105348011919403,2.129496534264298
658.0,3.439703823029245,1.1394397356343102,0.44808400806751614,3.4568420626868184,2.61021797289841,2.1302048631542374
659.0,3.4395349915659974,1.1379289802216983,0.4447756286579616,3.457225095712913,2.612182786785916,2.13264435955173
660.0,3.43960567891365,1.1399376944457729,0.45122503876297115,3.4570682683052434,2.61218160189998,2.131627039450794
661.0,3.4403556784575104,1.1399292938476924,0.4495269354278152,3.4575281617400657,2.6123609799606684,2.1315255219600977
662.0,3.440226615222942,1.147634083612715,0.45005696276785473,3.4571833390816127,2.6119555108489854,2.1337838406789222
663.0,3.4395769344936964,1.1387011774300853,0.4491632639928771,3.456848500276893,2.61181714256215,2.134433306057318
664.0,3.440058886366645,1.143990918217416,0.44597171328780244,3.457516179065171,2.610848710859004,2.1340425627228363
665.0,3.4399335981999433,1.14043160802944,0.45541384420957826,3.457215600447727,2.6097241500090864,2.1328961307800562
666.0,3.439516702268531,1.1447020335335967,0.44703827110032157,3.4570301279737183,2.6105799253626563,2.131951388413364
667.0,3.4385319175243234,1.1400858304012818,0.45299177395931794,3.4575755916537356,2.611092140879527,2.13121337682476
668.0,3.4389848767708924,1.1439543560326766,0.44493473121547245,3.4570511460598867,2.612515626143166,2.131312954408268
669.0,3.439870235310471,1.139450835404572,0.450910400724746,3.4569675302136185,2.61208407895168,2.1309873037547176
670.0,3.4398188481506384,1.1423433316802147,0.4504269471652085,3.45716421920564,2.6142444378111596,2.131079082985368
671.0,3.4391470380337528,1.1406552914279293,0.4547251620377577,3.457053958288123,2.6145377055848407,2.1296260776658222
672.0,3.439785954839322,1.140607918207093,0.4533383166839783,3.4568242361749544,2.614575243417179,2.131749770732885
673.0,3.4391211120287286,1.141107082057161,0.44987470137208063,3.4572574718562317,2.614232519914793,2.131722453589091
674.0,3.4396506495022763,1.1424465227476066,0.4563090765619914,3.4567309822933923,2.61327595546549,2.131608669922817
675.0,3.439665532059198,1.1441858926781336,0.4464397674451179,3.457334184286174,2.6130948346318155,2.1326452879459774
676.0,3.4394653364364056,1.140183385389395,0.44953467319742424,3.456317812161835,2.6114479422842307,2.1340724429605236
677.0,3.4398832624714375,1.1447853349846477,0.44697713205508915,3.4563358133914828,2.610450868772965,2.13391683830201
678.0,3.439665867165471,1.1449789405177324,0.44897165497849856,3.457018041426908,2.6106660359409197,2.1325921811129636
679.0,3.4395824275006035,1.1413447186948948,0.4470772633937477,3.457474642555948,2.609268221885591,2.1315661350188577
680.0,3.4397738354869514,1.1471904996539548,0.45003034985221185,3.45770483398537,2.6086106198849692,2.1324087270048686
681.0,3.440658529928648,1.1476176636054314,0.4522478602010427,3.4574271044775577,2.610383870641693,2.133334730260508
682.0,3.4404338946953095,1.1482943653932567,0.4459107824621708,3.457532996241942,2.608254532704836,2.1334148196734755
683.0,3.4396820380594595,1.1442160522280536,0.44668643695273086,3.4566816986609776,2.6094887053671454,2.1332041739630414
684.0,3.439271790053284,1.1482637403281875,0.4451116807252843,3.456609610883183,2.6093124392561062,2.131075619553414
685.0,3.438702618846528,1.1388799202538946,0.4491848639825632,3.4570089922004903,2.6104447842723086,2.129585090353935
686.0,3.4390049809820145,1.140473803797165,0.44574383967879055,3.456905204144362,2.6126257816394807,2.129795478073108
687.0,3.439469765427415,1.143841177648272,0.45293288419708755,3.4572786412793857,2.6135192183648512,2.130093005727287
688.0,3.4399393210015927,1.1390948036989277,0.45531977750249963,3.457248357181316,2.611950437478392,2.130074456087951
689.0,3.4401662814964946,1.140775535694648,0.4487940072418949,3.4570940306130105,2.6121581389460826,2.1307787367789883
690.0,3.439259874243582,1.1410890110616185,0.44937365224886666,3.4567307830837684,2.613037508972732,2.131395950644243
691.0,3.4395177080763313,1.1397599229622073,0.4509937658301858,3.4570738281404947,2.6139495442442744,2.1323947836439796
692.0,3.4392126715835927,1.1379974572963785,0.4527734499617901,3.4573355057353945,2.6135263782427924,2.132645469922866
693.0,3.4400997684241346,1.149252419864936,0.44648785145112396,3.4567231484141634,2.6132267634911535,2.132706652475945
694.0,3.4401739194476235,1.1429660829336066,0.45162949674098535,3.4571839432926414,2.6123303417667296,2.1315994274538452
695.0,3.4397382900714226,1.1456444498237306,0.44542805562648297,3.4571508060765113,2.6137400513786884,2.1322727847411005
696.0,3.4400729531813328,1.1494409006550264,0.4504991305350561,3.457550600106486,2.6157253808125103,2.1325848042333724
697.0,3.4393234285472647,1.144272718851445,0.44705646859533993,3.4569016320173804,2.614297164958693,2.1327964942405115
698.0,3.439888758670607,1.1483719217847441,0.44466885768307085,3.456644807841821,2.6142856237415217,2.132358358000153
699.0,3.439783561100945,1.1444172040232765,0.45011361125901655,3.4567646482376557,2.614052062759187,2.1338843884879313
700.0,3.43986365290007,1.1465659907529329,0.44778383007774014,3.4570024922155405,2.61413842641565,2.1337581085193182
701.0,3.439266488134338,1.1428826723824386,0.4549290766017688,3.457206531373906,2.613918927375389,2.13248872501605
702.0,3.439311035529674,1.1429781232976575,0.45132200573049325,3.4574127480904893,2.6127502447434585,2.1311156784989147
703.0,3.4394020325855434,1.1429336856999148,0.4490693039508523,3.4576136843019643,2.613558484209988,2.1329007825044957
704.0,3.4395995540981756,1.1466587553741,0.45260212784635745,3.4567316159034727,2.6146908833079916,2.133783001880372
705.0,3.4385429180854876,1.1397739032614878,0.4499651123932071,3.457191722196873,2.6148997919037575,2.132452277421625
706.0,3.4393879736075856,1.141571361627555,0.4556929619619838,3.457121527141827,2.6144304355019172,2.133122503385722
707.0,3.439686692656365,1.1398966181176498,0.4485227747779633,3.456639357550579,2.614376568854036,2.133269413098122
708.0,3.4393838022816214,1.1480860100112542,0.45188029093555865,3.456469665994808,2.6139407138241606,2.132468096753259
709.0,3.439212396760011,1.1388610571472626,0.4451871137745873,3.457143855493606,2.612419097131318,2.133019016933549
710.0,3.439608947290858,1.1438262727859019,0.4525695999634749,3.456720097186358,2.6135731895632013,2.1321682501572665
711.0,3.4396003584055683,1.141037313086891,0.4524916147095825,3.4564569589916885,2.6140355422453854,2.133169622447167
712.0,3.4395393721176446,1.138591485290219,0.4500166492525728,3.457201037377676,2.614384445273586,2.133738451110394
713.0,3.439650120991283,1.1404187406093567,0.4464990634523502,3.456738976455686,2.6152836269630764,2.1345517572609314
714.0,3.439707477804499,1.14228656627847,0.4583018574731369,3.457274791542185,2.6144942078161595,2.1342543090090813
715.0,3.4394874696624864,1.1411626749311337,0.44447644152329835,3.45702180642141,2.6127561244767405,2.133031510831795
716.0,3.4393851720701822,1.1375766841176596,0.4480057756732355,3.4567894628518863,2.612086183711609,2.1327246271499307
717.0,3.4394385279941657,1.1359522686400152,0.44574495782099466,3.4571971385998537,2.6129817104177993,2.1336540241094744
718.0,3.4393893913643545,1.1382705626741698,0.4472998070469823,3.457435136127307,2.6144225176985816,2.133751333761394
719.0,3.440287610214689,1.1372820242241117,0.4460664035455695,3.4580109426097234,2.614047368577763,2.1341151053377803
720.0,3.439762239042383,1.1356529807384041,0.44412201146917857,3.4576001561332523,2.614499445453877,2.1354476781700575
721.0,3.439497525119587,1.1408666620590373,0.4531275657226859,3.457090330609852,2.614783966063977,2.1350459553148284
722.0,3.4398880465692563,1.1368738168227335,0.44415354978843297,3.457085842872354,2.6153584359345547,2.136707933809093
723.0,3.4393445552574398,1.1432806455394249,0.4547369728870146,3.456768192013077,2.615012249982209,2.136570312750536
724.0,3.439765330987955,1.1419256678982246,0.44535684594606745,3.4571485930262464,2.6139485620963123,2.1351711847358996
725.0,3.4400136209577994,1.145267406529765,0.450140421886451,3.45707015874504,2.6150435477574066,2.1360099895767397
726.0,3.439759176409796,1.1386473640993453,0.4496141160522174,3.456799596342775,2.6141076313529776,2.1370950128251005
727.0,3.4396179259745567,1.1410158234831647,0.4503694175272525,3.4570705419036445,2.6132011159877804,2.13702941024357
728.0,3.4392622201715164,1.1402652044780688,0.45082239141097025,3.456229311900269,2.6144846538277613,2.1364902583550154
729.0,3.4400768241861095,1.1405850622377056,0.45261884915385947,3.4569204348404554,2.6150044673660338,2.1373820422070704
730.0,3.440210836460991,1.1387472386507966,0.4423580345410942,3.457055979088007,2.615292234170023,2.138096658421778
731.0,3.4400383287266476,1.1381583853599762,0.44972098590410975,3.4575812298870074,2.6139791499641643,2.1372077881099836
732.0,3.4396704255264243,1.1432281440601542,0.44901435124305394,3.4574791016289192,2.6150923332795992,2.1375298509947553
733.0,3.439739218706339,1.1362738497734564,0.4486432170383837,3.4573582363818343,2.613867912028142,2.1367346433470034
734.0,3.4396807252045045,1.1358377125081707,0.4508936338547155,3.457315066294065,2.6132809899391827,2.1352363133551013
735.0,3.4394274835302747,1.1388061027316274,0.44512379206592895,3.457219876916353,2.612544505301268,2.1373642129910526
736.0,3.4404665645003574,1.1376035798857562,0.4546197795997311,3.457182180195784,2.612463364037063,2.1365051062621068
737.0,3.439876235515335,1.1412457956122128,0.4529154710592204,3.45703242819403,2.6125980602133123,2.1372681738121955
738.0,3.4397495326761347,1.1386699396697473,0.45197712864693107,3.4567611738968926,2.6110685211572444,2.137135452992315
739.0,3.4392049951792116,1.1385884361218244,0.45115430929224076,3.457106141966478,2.6113212795792813,2.1367519638273995
740.0,3.439475343356741,1.1396421452794694,0.45370058746789044,3.457376535373051,2.611966058143557,2.1381397650864105
741.0,3.439464977329112,1.1422156419973455,0.447684055660538,3.4571238178912473,2.61114211792201,2.138620486282083
742.0,3.439209526191231,1.1398059205965339,0.4539111453600971,3.4569497439274284,2.611729677239788,2.138532184714121
743.0,3.4392929654025357,1.1384933477284145,0.45232496959758167,3.457232092191424,2.6138353581507796,2.138276789106359
744.0,3.439163048015843,1.1392073877950777,0.4519515694158706,3.456763576913918,2.6159601120333416,2.138301226593612
745.0,3.4399627738376037,1.144356061237641,0.4532869081611815,3.4573027537279613,2.6154728127212685,2.1379746742465366
746.0,3.440090456652811,1.1437815261171274,0.4551698438885559,3.457419642570058,2.616564521622244,2.1365318945668594
747.0,3.439344834687508,1.1452672261556323,0.4473216549908578,3.4574228591415164,2.616505813370002,2.137049092577498
748.0,3.439822377804644,1.1410303434647642,0.451784698946791,3.456731554958104,2.6154731473244532,2.136668286015537
749.0,3.4397422195302703,1.144486697135384,0.45093400554698493,3.456883027034163,2.6130392469495614,2.136713188990172
750.0,3.4391098562771196,1.1354307925369636,0.4506151779819794,3.457525815231178,2.6127118294267353,2.1364957538384672
751.0,3.4391650029018055,1.145244797097016,0.4514301642427576,3.4572317732692635,2.6130839884633272,2.135238568725178
752.0,3.4392054053128356,1.1393463348832606,0.448783418892803,3.45729703546311,2.6150048974227893,2.136299062342534
753.0,3.439590457796453,1.1370167300890035,0.44367002717756976,3.4573069980874456,2.6153631421176113,2.1383335876349605
754.0,3.4392186849082966,1.135942562070624,0.4465891893416488,3.4567932167720863,2.615778740930787,2.1400516522022364
755.0,3.439394235067589,1.1363919202703399,0.4508539451884814,3.457468010335054,2.6147797653299483,2.1393971124466056
756.0,3.4389402549988017,1.1316316644893085,0.44821892394664076,3.4575892410580655,2.6141766110702367,2.1400376910427705
757.0,3.4399267018782327,1.1403623408345758,0.4500479339244926,3.4573663364979574,2.6127336425282235,2.137355037538167
758.0,3.439792311681485,1.1394433045487489,0.4500915397594438,3.457290096413692,2.612663685180604,2.138889548399174
759.0,3.439806122510949,1.1415344677522121,0.4473865171120968,3.4569991160483715,2.612262969303804,2.138660319813535
760.0,3.4398269226809197,1.1430988546040122,0.4450096689092607,3.4574961587501356,2.6123120505877866,2.1381886400891843
761.0,3.439793910823933,1.1415892607572484,0.4451365006962687,3.458026307417081,2.6143948683215696,2.1362197341486175
762.0,3.4396573056533652,1.141599485548795,0.4572230806411794,3.4575995907266828,2.612876747396627,2.137234006184065
763.0,3.4396836172925527,1.1420632821265038,0.44892243283838723,3.457021219393065,2.6128474693977157,2.138580874368659
764.0,3.4392523280536693,1.145494596445539,0.4563672277020707,3.4575549692771887,2.611365993284475,2.1409840433718386
765.0,3.4394915965733115,1.1474927918972448,0.44880753545327023,3.456960023611505,2.612732167898161,2.1412638190064333
766.0,3.439751132823922,1.143274515544385,0.45498849471172226,3.457182886686485,2.613120695401895,2.138780043721028
767.0,3.439581571707493,1.1512354951715928,0.44444451761269654,3.45752137312688,2.613116463139607,2.138893123947059
768.0,3.4389863845443753,1.1430402275323273,0.4550602442277328,3.4569712989949726,2.6122189252097057,2.139260913966689
769.0,3.439278020834091,1.1534580437989939,0.4439631002478088,3.456811860502848,2.6122936192833714,2.141204202728452
770.0,3.438828216553217,1.1454480588912768,0.45085905356695766,3.4567611975677877,2.6112172819050237,2.141485773949683
771.0,3.4395984345853954,1.1507898701849082,0.4478855850277771,3.456984190964206,2.610950390319847,2.138803653779416
772.0,3.4399561026217844,1.1389997245205072,0.4557145363341575,3.4570106562435337,2.6101943223583635,2.136656475918668
773.0,3.4399269105040102,1.1400651345475308,0.44771659456238727,3.4571135719703174,2.6089840841692333,2.1381762150650143
774.0,3.439103740529961,1.144273638865652,0.45219496348254457,3.45756629258879,2.60916734739307,2.1362919480004257
775.0,3.4397899467053943,1.1423426249868256,0.4457812558386093,3.4571925029125583,2.6078539238137837,2.1366851776352522
776.0,3.4397833029160325,1.1441707563251569,0.44778387849906903,3.4567745500299045,2.6077020386252925,2.136549151818841
777.0,3.439714156446691,1.1371024986272176,0.4489642891277904,3.457038938986972,2.607965218698634,2.1348112770890313
778.0,3.438941990407565,1.144474164578451,0.4472841297066933,3.4569310478545527,2.609119802860796,2.1346227896240473
779.0,3.4391298093498857,1.1431969862432705,0.45760486317435656,3.4573701577134717,2.609032390827652,2.134498513330252
780.0,3.439584858845967,1.1435124570516904,0.4483257514465132,3.457054619065061,2.6100742267298322,2.133882999239396
781.0,3.4396158396825762,1.1421109785716084,0.4527071765287524,3.456864614564764,2.611085550510307,2.134565590903462
782.0,3.439645545438322,1.1484964815037948,0.4493268402209355,3.4577887598586003,2.610675534889834,2.1342485147378385
783.0,3.4399483284731027,1.1382178908958027,0.45660382162364593,3.456661814310513,2.6106844796565514,2.1354738256058727
784.0,3.439890065285589,1.1443562057595151,0.44916135090671067,3.456892216730878,2.610586722386493,2.1382715839313575
785.0,3.4395606439607866,1.1432029802587882,0.4466736006465865,3.4570196004621283,2.610333010674488,2.1389310919275157
786.0,3.4394590649141983,1.141723615122498,0.4495838728633744,3.4569611788729495,2.6102240868964754,2.1391502671916527
787.0,3.439261202615067,1.1397524024912735,0.45142915941575285,3.4567257024101874,2.609896704407228,2.1401614628899677
788.0,3.4398412451878215,1.1451666978723058,0.45266647126013937,3.456967788292257,2.611110656642823,2.1388034668174414
789.0,3.4394896291322694,1.139083841241614,0.44786758356969675,3.4572732550146195,2.60988449069348,2.138955427426453
790.0,3.439290048529668,1.13708611561129,0.4496958610589185,3.4572783816885035,2.6105671921165166,2.1395942059186
791.0,3.4394978110556216,1.1412601702156238,0.44894522117420393,3.4574820480220763,2.6122658623224453,2.1404208394313744
792.0,3.439579976528962,1.1398859810790651,0.44738503381448463,3.4572375805892093,2.614213912508821,2.139950650551282
793.0,3.440355959454213,1.1409921493072868,0.44939916792155393,3.4563883735924628,2.612234653198692,2.140264581594209
794.0,3.439738759605961,1.141991418621575,0.4424428976842605,3.456843159421882,2.6109197147810077,2.140824907438502
795.0,3.4396814054443454,1.137457107872313,0.4531324699291646,3.4567923703702697,2.6110478665953054,2.1389417126459893
796.0,3.4393689366129707,1.144276261407683,0.4469750281217876,3.457662449920462,2.6114766906810876,2.1375477108130254
797.0,3.4393989485475296,1.1385035310696232,0.45248418222021614,3.4572674645773773,2.6114621375566416,2.138790115776741
798.0,3.439617426389408,1.1421655609933645,0.4453145994247763,3.4565436609283324,2.611588040369649,2.1402613027967647
799.0,3.4394653683832126,1.1428021701287843,0.4507970426555158,3.456803357931019,2.611741126900846,2.13795828212156
800.0,3.439201227905659,1.1453376963063386,0.45181182170847434,3.4571449470396756,2.6122395744404,2.1361924211121206
801.0,3.4391514796279674,1.1449898469948319,0.4545627736802949,3.456932019455045,2.613033722061748,2.135340145623896
802.0,3.4386280419673434,1.137968459757047,0.4422131868604348,3.4569496725866125,2.612838020253306,2.1363132686263095
803.0,3.439255080823785,1.1455061583619337,0.4549098546411314,3.4570898925807114,2.612661311989947,2.137137128049129
804.0,3.439396939715231,1.1364359835452988,0.4464910954788903,3.4570907576645373,2.613351192711895,2.139358590680793
805.0,3.439377015135501,1.1459140578947828,0.45106199921009654,3.4571779359115764,2.613638800290882,2.141219895243324
806.0,3.4403939655748417,1.1379226400451992,0.4502486386664162,3.4575546094354284,2.612192658366847,2.1403865165615743
807.0,3.4399395288966765,1.140194502579196,0.4509394358743646,3.4575236743465534,2.6122856445768052,2.13983042372535
808.0,3.43922645900338,1.143298684675077,0.45114068770946597,3.456832686622294,2.6133549409309347,2.1387553202261325
809.0,3.439489735706249,1.1460198353465083,0.447953492395511,3.457096826405308,2.6147316784660934,2.140210899805478
810.0,3.4393855019105177,1.140830659881325,0.44624774716433924,3.4571635938938154,2.613385930590741,2.13953315931366
811.0,3.439922896693317,1.1404033707304049,0.4514639051803099,3.4571479753175924,2.6139111715295495,2.139779588227617
812.0,3.439974599191202,1.143625391076385,0.4537637657176364,3.457115041503869,2.6128417254254033,2.137547895295834
813.0,3.439670438426636,1.1427283460631172,0.44320935108234055,3.4574498437341,2.6131998176807296,2.1391916983051855
814.0,3.4396666044847675,1.152998368278069,0.45011873738987246,3.4575110143017427,2.6126994150886533,2.1374157697326504
815.0,3.439874288702333,1.1399992634194542,0.4524007839777215,3.4571119588248926,2.612408233025547,2.138958388230375
816.0,3.4395747434850334,1.152041438147364,0.447715530312606,3.4571069226762163,2.6111441984190664,2.140453271825174
817.0,3.439897098719555,1.1447577869536774,0.44793371251292513,3.4566488090393572,2.6114394781419064,2.1396568012019257
818.0,3.4395443372425882,1.1493757130449838,0.45400510803472105,3.4562704491636467,2.6111512975677242,2.140179771011979
819.0,3.4396963465739603,1.1436235213960855,0.45643145179475636,3.456929565668637,2.611174805637329,2.140305885139333
820.0,3.4396569524770464,1.1434955965754903,0.4535771216981062,3.4567939407021555,2.6118482585481493,2.139320390104995
821.0,3.4393639505573685,1.146149572251648,0.45218227973655944,3.457134239774478,2.6129655827082146,2.139844046918364
822.0,3.4396614677375483,1.145815615681303,0.45252206916230264,3.4568228241499703,2.613424239059316,2.140481917046162
823.0,3.43987379133237,1.1393890017513615,0.45409541224754346,3.4567174829466003,2.614448077975936,2.1402973423447906
824.0,3.4396119114178965,1.1412933114272337,0.45017568414462733,3.4571188331259837,2.6152657406147344,2.1407546837721703
825.0,3.439559827424494,1.14292945180065,0.44635988378698616,3.4573169894770928,2.615258109402589,2.139899690702311
826.0,3.4392586555342812,1.1433023902200532,0.45303752532639663,3.457397392912046,2.613234940607024,2.1397171348974133
827.0,3.439761266329456,1.1471439757839486,0.44933173068871357,3.457316164363544,2.613610908761934,2.140978402353332
828.0,3.440169237440473,1.1386170913268772,0.4486631867624585,3.457350387005963,2.6142689044558884,2.140618661234665
829.0,3.4402285810934394,1.1391436610787051,0.4453886560448275,3.457000768894615,2.6121502280884044,2.1415808588073673
830.0,3.4398249451277976,1.1410571111350891,0.45389364091952833,3.456890725315751,2.6104632524745455,2.1418098798939265
831.0,3.439609833327651,1.1474824506932684,0.44691765038304715,3.4564353410836146,2.612424055120133,2.1403359044313985
832.0,3.439327197259383,1.1453297951331203,0.4532504603146994,3.4572123048770536,2.612533956862239,2.1366627962950293
833.0,3.4390353499473005,1.1413226790474436,0.452264646169345,3.4571207671564506,2.6122770345339767,2.136996120890557
834.0,3.4387390895248013,1.1453876006032286,0.4528633477808403,3.4574339621708603,2.612026688261141,2.138347878075404
835.0,3.4402546045387297,1.1392333985765417,0.45028962817073465,3.4568847692609608,2.61248654814397,2.138082111769473
836.0,3.43974892914765,1.1382961568269583,0.4482715229238289,3.457344797748473,2.6121388494403925,2.1377726090622633
837.0,3.440011855453703,1.141622039686731,0.4522879409046384,3.457165477997904,2.6112611232042764,2.1384896676915335
838.0,3.439827163209267,1.1377650759671258,0.44891822978284074,3.457739418883206,2.6137005068809334,2.136451367303557
839.0,3.439889950956152,1.1401019100184235,0.4513582522990371,3.4576751993366694,2.6144783937789744,2.1362571578604217
840.0,3.4394020775737033,1.1431734882214724,0.4528132532052876,3.456517288751716,2.613351361356539,2.1365204485254377
841.0,3.439882465132753,1.141735082014586,0.44806224088199403,3.457085833812207,2.614599952272156,2.136568963776715
842.0,3.439545282864227,1.1418717906031628,0.44858931576188793,3.4576876011374837,2.6153540377269273,2.1365325790433363
843.0,3.4394332753217682,1.1435840294013235,0.44827819400166186,3.4569367264258433,2.615416079844041,2.1356307023120964
844.0,3.4399853855260494,1.1451422774236684,0.45141655580572143,3.45678693631664,2.615419673088135,2.1347121034637953
845.0,3.4398497737647045,1.1464608806559053,0.45299186078298326,3.456733518702682,2.6144857028978508,2.134342952091798
846.0,3.4396125523638212,1.1494138155430313,0.4475502962703787,3.45686641231212,2.6152344847276625,2.1359651712343366
847.0,3.4390279652372526,1.1472778401743733,0.4475431013439446,3.4568810765696902,2.614866342103788,2.1343725857118163
848.0,3.4392494621873557,1.147631631772263,0.456555590539228,3.456999063476661,2.613695161185519,2.1356410839841486
849.0,3.4394483302909884,1.1431494658911017,0.4520695984958862,3.457338107032446,2.6133837198558116,2.136891695457351
850.0,3.4390418544705454,1.1474422345652977,0.4559634713165916,3.4569103902965335,2.613357165828615,2.139082609658975
851.0,3.4396568935256897,1.1442985172229825,0.4492889022159573,3.4570187152430334,2.6128919674222155,2.1383741248579153
852.0,3.4397330713598397,1.1449921712845892,0.45843620753981507,3.45660432408652,2.6140532884468497,2.1394377644876506
853.0,3.439772823428697,1.147858455521774,0.4483607318005772,3.4571742416202547,2.6121833753583727,2.13791243757015
854.0,3.4389780860486825,1.1428754740770457,0.454390087534442,3.4568097021839477,2.6106748421955603,2.1382142113188767
855.0,3.4393088770462237,1.1419512493141113,0.4505962508162497,3.4569636114987548,2.608808615154905,2.1376480571955083
856.0,3.4395780334198,1.149513364368258,0.45726174185369056,3.456173640212734,2.60802616481087,2.139363261318735
857.0,3.4397779597440987,1.1400937947353733,0.45351651037275315,3.4566958826567857,2.6099455321949425,2.140066697038177
858.0,3.4395940499495796,1.1465236471052165,0.45096669055144395,3.456972772486064,2.610641932017882,2.1404462584688737
859.0,3.4400780797704966,1.1414052213520627,0.4570065066333529,3.4565444563686527,2.6107149967717627,2.1404652739180325
860.0,3.439979573810657,1.1452270368136113,0.4491665850865401,3.456857452374116,2.6116529226542933,2.140095172965682
861.0,3.440250746458397,1.1485755921712162,0.44897921447265154,3.4568842063081786,2.612001693484227,2.1406922607726537
862.0,3.4399565324284263,1.1442791382470006,0.44629508211819313,3.456970487736259,2.6132859543009292,2.141890624486605
863.0,3.439282583172873,1.1464312654960356,0.4532743913227624,3.4567897392144467,2.6130247128203843,2.1421745023509797
864.0,3.43979439103234,1.1444301380903863,0.45317162597109034,3.457279702552724,2.6138467477238443,2.1424535008869303
865.0,3.4395148597024985,1.1479501096739984,0.4499371315118401,3.456931174962859,2.613650198597698,2.1425929852364964
866.0,3.4397714336332346,1.1420876313058708,0.45433047674821264,3.457374456737573,2.612439924637688,2.1401084160519863
867.0,3.4398371302758255,1.149911530593492,0.4459813888502754,3.456827983992088,2.6115413338074815,2.140718788422603
868.0,3.4398849131915332,1.1440379259929436,0.4511961121306583,3.4571913388034043,2.612810659418687,2.1411057015816573
869.0,3.439635640516255,1.1489637409660793,0.4485352138572074,3.457160362689117,2.614998555373528,2.140349559622386
870.0,3.4392541700756585,1.1414707408568128,0.4571613922177028,3.4568235144453734,2.615470810551365,2.1388694751530197
871.0,3.4393943113713945,1.1437136405515418,0.4496550684843806,3.456947200496984,2.614922883259071,2.137503369703949
872.0,3.439684940191664,1.1443787677460362,0.4558113604011144,3.4566695814358215,2.612679618571139,2.138002760903198
873.0,3.439528870433684,1.1435085447169098,0.4511119755211409,3.4570396352359065,2.6129868861341774,2.138073559426988
874.0,3.4398953737336138,1.1395938148776403,0.4540655004442164,3.4566658962516477,2.612125317688378,2.136966805352836
875.0,3.4388030686029327,1.1459346216351067,0.44822473820151965,3.4578460969369966,2.6135045636645824,2.137731693675929
876.0,3.439540336253912,1.140769608794612,0.45703194188143736,3.456949159573668,2.614347857166147,2.1384473053132194
877.0,3.440048933373949,1.143158822850832,0.4520522003839461,3.4567197743417744,2.614739376696632,2.139615833373906
878.0,3.440023739672604,1.145969895842054,0.45129496578309064,3.4565194744429886,2.615303607196756,2.1390983775580334
879.0,3.440083601847202,1.1467214396960987,0.4481502114152318,3.4569196928357537,2.6148880456212797,2.1391207029208084
880.0,3.4395943898825574,1.1531480492858324,0.4520949594655926,3.457498309935905,2.614015246886616,2.1406059798767174
881.0,3.439490854874197,1.1498585719962668,0.4494117125114261,3.4572787137646745,2.6131137715711468,2.1408556343029415
882.0,3.439001348707685,1.1531032469017781,0.44929130322999256,3.4567969385265216,2.6140414635216254,2.1424422187812824
883.0,3.4394690189423964,1.1475416374436722,0.45915066958711426,3.4563903648530467,2.613127340532095,2.140591132069034
884.0,3.4396125013597056,1.1513062771669111,0.44847706878220794,3.4568395734387756,2.6131666800545412,2.1392573156018675
885.0,3.439783846837746,1.14555938880945,0.4551001724845169,3.4576742858748326,2.6122022670658653,2.1375380814502063
886.0,3.4397228607899835,1.1415198916399723,0.4448643481626379,3.45728109720744,2.612182198583616,2.1379490797309737
887.0,3.4399486448602024,1.1501586887223914,0.4511408848352181,3.457922979182613,2.613848100299133,2.1388572741875995
888.0,3.4399595883823433,1.1461977313277885,0.4503474822981975,3.457523382829545,2.6134279292351335,2.137811036033367
889.0,3.4396652439174242,1.1444146861390199,0.4459659186146019,3.4571540990642644,2.613592073854004,2.138213655278755
890.0,3.4392224683436345,1.1461929444018655,0.4527864946037068,3.457105919747445,2.6139282750682487,2.1383392311704807
891.0,3.439148394634013,1.1465336585138919,0.44509341925544643,3.4568651803644355,2.614633588789697,2.138989580583235
892.0,3.4392304988099665,1.1506645623068168,0.45403055782181406,3.4578732192855517,2.6139217450398626,2.1393953274313096
893.0,3.439250390859848,1.1460459099193927,0.45344058798289405,3.456935865251953,2.6131342947577703,2.1393329821440585
894.0,3.4392330487020693,1.1481467726109107,0.4510693818355164,3.4570194301381,2.612433392396679,2.1389292455362185
895.0,3.43956881084241,1.1413212477899197,0.44984763090934166,3.4568928208808387,2.613312040738456,2.1395104597223806
896.0,3.439728962167544,1.1499741038818256,0.45370207173327637,3.4572094181053514,2.613397982762807,2.1396403864729794
897.0,3.4398333932925045,1.1418073063736998,0.4507146248603747,3.456986073470409,2.613483256359485,2.139369759837423
898.0,3.439788082162604,1.1479269090409254,0.44615896483252027,3.4569674777423,2.6143938813356895,2.139485682679241
899.0,3.4403743949447443,1.1473983980481584,0.44991582058914037,3.4570483497798006,2.613071450904131,2.140823793311689
900.0,3.44048267215732,1.1466107763114806,0.4456956572954446,3.457413950061738,2.6140799058505206,2.139330627226206
901.0,3.439873346144253,1.1558319530595573,0.4497952310351519,3.4565998531293385,2.6158657478638254,2.1404993930290304
902.0,3.4393048960970884,1.1391342762547347,0.447221360039033,3.457485557634745,2.615919183346279,2.139235489990654
903.0,3.4394084944695043,1.1519460569369468,0.4476622150354504,3.4573845931205263,2.6155595263693376,2.139621418360169
904.0,3.4392753741101716,1.1440359298864293,0.4530791381324691,3.4571554782985348,2.6166954435059555,2.1393089919827544
905.0,3.4392366655888713,1.1471476809607979,0.453624469962324,3.456797653280114,2.615269734075262,2.139217834948345
906.0,3.440572101002804,1.1429293432183916,0.4428156153437878,3.456475814363851,2.6148704144817896,2.139557822998047
907.0,3.4406782037289965,1.1441794673410846,0.45310865551530727,3.4564394153304785,2.6150298623315216,2.138608394373606
908.0,3.439467300618162,1.1456608514435735,0.445140326612789,3.456648577784426,2.614109823995463,2.140561827935085
909.0,3.4392758407569572,1.1471050202909807,0.4489837923171758,3.4570851373263225,2.6131698548790077,2.1416264162931347
910.0,3.4393365722695313,1.1483916714089377,0.448089298294263,3.4569495189672472,2.6132121048824177,2.141049832193818
911.0,3.439657152292122,1.1466225978068596,0.45385331406378854,3.4573980584349364,2.6119309693974713,2.1408742511697296
912.0,3.439709404842833,1.150371521405202,0.44479173663262755,3.4573441996472396,2.6132376819483247,2.140233567229279
913.0,3.4402540264554533,1.150125154880285,0.4525677037698277,3.456753211938285,2.611612266580509,2.14006915079917
914.0,3.4395294240546446,1.1440672186106935,0.45005444589121346,3.4569835352061733,2.612110021666389,2.1404498879012155
915.0,3.4402120888140884,1.1514078682738496,0.44583462261133144,3.457617298855424,2.611914476915016,2.138230880381683
916.0,3.4405355191370464,1.144992396651894,0.44377664656216703,3.457070233450925,2.61110296185167,2.137447833868419
917.0,3.4402423930966046,1.1390262780324723,0.4480339583285998,3.4569874964906195,2.6113617148317103,2.137357013658405
918.0,3.4400230099591838,1.146055189229998,0.45216128322000115,3.4576136967805473,2.6114906348594293,2.1367166531765394
919.0,3.439521829326973,1.1442797841991195,0.4459050020467694,3.4577321875384786,2.6133256089862416,2.1376329056936485
920.0,3.4397776362956485,1.14915329726714,0.45120780732542387,3.457615162835899,2.6132245032787393,2.138178835248466
921.0,3.4397058379264616,1.142730562961443,0.4529415470506042,3.4573970178290203,2.613930468048375,2.1394580454562577
922.0,3.4394215488047983,1.1439299640956686,0.4553309324223797,3.457027932583227,2.6126092398585037,2.1407428192105495
923.0,3.4392875097940707,1.142477609003064,0.44647159703722206,3.456866146790252,2.6117124373176748,2.139573436966758
924.0,3.43976541344318,1.1479940321662165,0.45472225655869836,3.457318491474603,2.611092631302587,2.1411169584104335
925.0,3.4400331742500136,1.1442270584719678,0.4405355816717926,3.4570631750270246,2.6111282520551105,2.141908232348533
926.0,3.439498576894105,1.148441984285443,0.4587021408357056,3.4576077272163532,2.611421504570576,2.1417663349432257
927.0,3.4394642094260592,1.1454519530502725,0.44647876501330064,3.4569500580543733,2.610894124220339,2.1409227945125577
928.0,3.439108792295697,1.1529788200237236,0.4521152034985698,3.4572994997579674,2.611721682313953,2.1425811190054853
929.0,3.4395244641447578,1.1494116494020197,0.4461067290626941,3.4573520278806655,2.6119051961939745,2.1424254269995857
930.0,3.4397572864144332,1.1437073397016273,0.4468644498677316,3.4574502943554575,2.61232579451328,2.1435295862757626
931.0,3.439516167870807,1.1433256689610025,0.45043304872250395,3.457378392100777,2.6121330096886157,2.1422804519646643
932.0,3.4394951963649607,1.146813416293044,0.44760522729228597,3.457127468587482,2.6127084502148694,2.1422630704949497
933.0,3.439242925278829,1.1493582280095547,0.4465318023004315,3.457476809907539,2.612733224964984,2.141377240767432
934.0,3.439676601130036,1.1438785162197305,0.44707261732485865,3.45750104523594,2.6107979774267416,2.142043503755112
935.0,3.4397577413534415,1.1502632173962022,0.45346191552799203,3.4573754163015216,2.6108811191786367,2.141995932621624
936.0,3.439900899236696,1.1439573216295482,0.44653965825855657,3.4571129060449914,2.6104791543867534,2.1417307505402507
937.0,3.439604187147733,1.1497348733219976,0.4474060699494872,3.456957562503552,2.6112263199995325,2.1393376191053957
938.0,3.4396879239246916,1.1446895103443453,0.44516887679478134,3.4567368628744735,2.612049518378285,2.138960731083897
939.0,3.4400772854309403,1.1526769397290624,0.44876804986119134,3.456845066697872,2.6113243636680887,2.140065177663975
940.0,3.439815373490132,1.1438472624163911,0.4472485885803482,3.456349179547923,2.6099408188794815,2.1406184866385396
941.0,3.4391239841844614,1.1532068061518232,0.4519235019812298,3.457298004626168,2.611493015643704,2.140118043910408
942.0,3.439545760688245,1.15254718398939,0.4500325870282928,3.456972845695366,2.611583414654612,2.1407651053171644
943.0,3.4398221764923025,1.153617791984477,0.4493948512196153,3.4572132481966142,2.6114220394970475,2.1422225870046265
944.0,3.4394550509173993,1.1510309421451876,0.44899566515847367,3.4569456971551245,2.6128139493290883,2.143602776501607
945.0,3.439787136961121,1.1500106525508795,0.452597359596388,3.4571897340332285,2.6135567975268468,2.142020489106899
946.0,3.439341663993916,1.1508934566201017,0.44234833015322433,3.4571509192116348,2.6134399334243934,2.1413298977279953
947.0,3.4392230446933167,1.1468925647096633,0.45250814539505246,3.4574362252280477,2.6110450053539878,2.142388789586145
948.0,3.4390436590532922,1.1438878431477972,0.4451492845657536,3.4574084604780535,2.6108772884186298,2.1430278034585717
949.0,3.4394086391620764,1.142972494866064,0.4502347843959882,3.4570493426449915,2.611253933002892,2.1426318282668166
950.0,3.4399515865513197,1.1416676345237111,0.44895581818123875,3.4571990727662736,2.6120441157931524,2.142774039349096
951.0,3.4399192740677287,1.15028554356592,0.45240150094686593,3.456839020530339,2.612371636304254,2.1403850898421695
952.0,3.439403798293411,1.143067135719697,0.45382317027061764,3.457031591108782,2.6126873869036866,2.140316368657773
953.0,3.4395692887321667,1.1442143101392463,0.45100905679434294,3.456968839035797,2.6139500665744237,2.1405379299099043
954.0,3.4387674224014426,1.1487313864676367,0.45992399349727586,3.4568813233868516,2.6127437797718343,2.139918893623485
955.0,3.4390922168768605,1.151506602390484,0.44907700808580014,3.457134838480821,2.610224128852304,2.1404185006019394
956.0,3.438827672765313,1.1502812083646181,0.4560425450394608,3.456898697213086,2.610711649884182,2.1414288095756917
957.0,3.439607819791388,1.1470386795579806,0.4523443849945358,3.4568924787806368,2.6110685214555316,2.140829176673175
958.0,3.4390303170072425,1.1487755068933738,0.460830406597953,3.4570205546765673,2.6116553077813314,2.1414868522797135
959.0,3.438921115110268,1.1487429063012868,0.44861230171799515,3.456870628701714,2.6121727542037934,2.1413133512647455
960.0,3.4393363140363538,1.1493483046271495,0.456038897856274,3.457573785514844,2.613226021295079,2.1408264139019706
961.0,3.439189598463105,1.1453412746205371,0.4538135130569131,3.4569002253489036,2.6134454727752727,2.14072269866087
962.0,3.439431365680262,1.147052516103697,0.4547114234034365,3.4571134716819993,2.6135312837358384,2.1415291849962865
963.0,3.439356424195568,1.1464634631138435,0.4452722297402746,3.457972686608715,2.613229334485929,2.1439851823864995
964.0,3.4395452428720366,1.147316435850808,0.45516004468062277,3.4575024121018547,2.6131847365204384,2.143786933719561
965.0,3.439139297696335,1.153114526356312,0.45016966416095444,3.4567694074169695,2.6137419368153085,2.143724625495889
966.0,3.439085641847031,1.1508702999595957,0.45195422241270644,3.4574996384634904,2.613352262254804,2.142639468922431
967.0,3.439257035909136,1.1469665958141126,0.45045059043712443,3.4569178713071773,2.613871303748229,2.1421982651347826
968.0,3.4394506410044285,1.1507425914257403,0.4483997956514631,3.4565678475486106,2.6138556792081,2.1435690028325087
969.0,3.4393076895642403,1.1445459354704453,0.4539683890405794,3.456846847308895,2.6148535028111737,2.1435190468470275
970.0,3.4398425553916647,1.142300888888699,0.45387137854604526,3.4570937448696792,2.6131946407079756,2.142185281816878
971.0,3.43960914393499,1.142911231834897,0.4504705929816717,3.456843443103942,2.6134289963592408,2.1417825076542734
972.0,3.439512386346172,1.1433635734932877,0.4505047136948962,3.4568423666914296,2.613736534443753,2.1411837552866193
973.0,3.4397033419603202,1.1478150317388802,0.4519752855510543,3.45632258987717,2.613782687472944,2.140804753794371
974.0,3.44010804580618,1.1465888575197576,0.45371563086556554,3.4567172019281034,2.613173390294809,2.1411729088401295
975.0,3.4400237487231506,1.1416143626127113,0.44957727140735937,3.457302185071291,2.6134160636459645,2.1416289668488235
976.0,3.440017059055448,1.1430613453285512,0.4532917547497485,3.45788142041384,2.6136648346999083,2.142845886446186
977.0,3.440086384732635,1.1462502532333372,0.45802128697214883,3.457855299592395,2.612723728557683,2.144753416501377
978.0,3.4402412146646992,1.1467883388556281,0.45394227894430533,3.457961737793487,2.61315991239134,2.146732803197352
979.0,3.4399548003873397,1.145589342825164,0.4517663094094984,3.4572863642728446,2.6138039915638918,2.1475935592450344
980.0,3.4401046819916745,1.149758290886544,0.4561577073960166,3.4568403306709388,2.6157322510732435,2.147398169492375
981.0,3.4396394801820405,1.1453987432936754,0.4455805707369396,3.4564406934562273,2.615909896759973,2.146739445111764
982.0,3.43995835422119,1.1547674705378572,0.4515699658083643,3.4565909703744677,2.612846222491381,2.1445765285909038
983.0,3.4394810371456903,1.150876946022727,0.4519694762848257,3.457270537589081,2.612410716840985,2.1442500967806417
984.0,3.438732729234251,1.145321733774831,0.45256984309582626,3.4572801800452893,2.6124932896057933,2.144014320637081
985.0,3.439140737735273,1.1508135603616991,0.4535079057842968,3.456412834618304,2.6125849617793366,2.145092285773456
986.0,3.4394864627111374,1.1494228535871942,0.4484594338456668,3.4565585937219208,2.6139057883635854,2.1427558715688013
987.0,3.439862142140376,1.1506638990077478,0.45080831584856007,3.4558953920878404,2.614490097482117,2.142036644839923
988.0,3.439854500629475,1.151633686004242,0.44773948675113734,3.4570159207214908,2.6134815624221956,2.1422244934627237
989.0,3.438748288867109,1.1469331541534307,0.45399101189017227,3.4567784141713154,2.613771110383071,2.141485417279679
990.0,3.439427658842717,1.1470991948512301,0.45197390105126367,3.4570646040234303,2.6133993545006144,2.1402224440323208
991.0,3.439365833062654,1.1511717765738798,0.45154997094819194,3.4572984855457096,2.612057465553978,2.139488336301254
992.0,3.4397399062086005,1.148425076103629,0.4496426024996512,3.4572942437023166,2.612087597807103,2.141611992755918
993.0,3.43901917408199,1.1489189540547446,0.4523041229807005,3.45758488172523,2.6133008406212173,2.14110335895233
994.0,3.4392547162133678,1.1498203481449467,0.45371298871195404,3.4575687779772863,2.612836547169404,2.145139114070489
995.0,3.4397589499500922,1.1470922485626491,0.44375201019119337,3.457162525940879,2.6132574477205606,2.1444845149478677
996.0,3.4398112100896308,1.1476405784471937,0.45070979069899086,3.4572434683293767,2.613228629371646,2.1445492444554035
997.0,3.4394435047724636,1.1535806993728734,0.45221382787567066,3.4574955326659924,2.611671678096406,2.1430308416322568
998.0,3.4395955478162397,1.1481282873058334,0.45314807406414476,3.4576258122940304,2.6109715525699992,2.141084608582282
999.0,3.439773546827782,1.1538233053944185,0.44850969293342846,3.457198585190411,2.611707863493142,2.140943082540552
1000.0,3.439176580631235,1.1505453208461613,0.45103345861547417,3.4569887090483413,2.61237487921116,2.1405896521664753


==> anc/Fig_16.csv <==
0.0,1.0,1.0,1.0
1.0,0.7865896382655869,0.7223982017482217,0.7139037488515515
2.0,0.7115540728580372,0.8382254651956267,0.8366163347344147
3.0,0.6071734170886651,0.760231004845017,0.7546057132592637
4.0,0.5646242226053838,0.8133459166091579,0.8074024019751217
5.0,0.508248647201293,0.7721654019286087,0.7707803397149573
6.0,0.48180759785148286,0.7971212103362305,0.7892239066263266
7.0,0.46474071169030073,0.7878795006217116,0.7837050202554255
8.0,0.45156252234451055,0.7754921271710301,0.7716245333586147
9.0,0.4481483122513749,0.7961852643053143,0.7902893965384861
10.0,0.4375683182708167,0.7707885685901886,0.7662985453295299
11.0,0.4418029374936978,0.7956907494383149,0.7944857068608036
12.0,0.4310795875862926,0.7692940025733536,0.7623670742347323
13.0,0.44000558832377384,0.7908696413476073,0.7886508364546019
14.0,0.4357173778003067,0.7764292746266236,0.7706093277281298
15.0,0.4446427435906184,0.7779593664782352,0.7771991127062812
16.0,0.4464941736697175,0.7828721266893259,0.7771656072342716
17.0,0.44905012314787035,0.7737522741222137,0.7708819554863473
18.0,0.45257447695759667,0.7862491596193306,0.7838447711204273
19.0,0.4540090805934574,0.7672749347273131,0.7621056348133864
20.0,0.4590727265876057,0.7897385411284776,0.7866796041031041
21.0,0.4548525508323068,0.7689806954958119,0.7642390850575207
22.0,0.4586787264051697,0.7838600940992623,0.7835515775002321
23.0,0.4565537189935822,0.7700996391142316,0.7640676228956383
24.0,0.46250700292087005,0.782430968660996,0.7815465830951895
25.0,0.45817308091506065,0.7755658778544408,0.7696166851350487
26.0,0.46139934061656396,0.7738078668189995,0.7716684271030915
27.0,0.4600269189944517,0.7814292693444529,0.7792527765072534
28.0,0.45855720839058084,0.7669350036143697,0.7669488526041849
29.0,0.4610756025714028,0.7836550964334653,0.7767599220346174
30.0,0.4586779662672649,0.7654326899914172,0.7678421070680979
31.0,0.4634186848707499,0.782559148532776,0.7810125387439508
32.0,0.4608759487381452,0.7665519799091566,0.7651734981360265
33.0,0.4642456156810706,0.7789388143545376,0.778847211842737
34.0,0.46062688242800803,0.7693612588821409,0.7727892252271088
35.0,0.4638824765865713,0.7764110752422413,0.7733196656879382
36.0,0.4624829677131091,0.7730653869902872,0.774048443192757
37.0,0.46172485564031446,0.7714096157012935,0.7697038367679726
38.0,0.4630208586009537,0.7779691866770206,0.7767364362517746
39.0,0.46121015596668125,0.7673822876688128,0.7654478718793146
40.0,0.4641409761423698,0.7806149350104943,0.7781959820144704
41.0,0.459844082232937,0.7657583048410197,0.7671897512161486
42.0,0.46260219148015097,0.7813459402131488,0.7770364844814415
43.0,0.4606337182637322,0.7675526793717753,0.7664206981858914
44.0,0.4636875743351116,0.7763879340328455,0.7742205996881306
45.0,0.46218828515322447,0.7710017889114108,0.7739195629439598
46.0,0.4646747944395632,0.7716739587946396,0.7661776925874252
47.0,0.4665468781659561,0.7743187669684983,0.7788487844926526
48.0,0.4668216983229302,0.7675049550446247,0.7627175023672739
49.0,0.46895693857558174,0.7784024517017913,0.778709081996217
50.0,0.4668072479771699,0.7660604633750414,0.7654307461629888
51.0,0.4689501085650193,0.7791453831595239,0.7764761918929872
52.0,0.4658299340095385,0.7655240418926508,0.7666618866250311
53.0,0.4694074211344892,0.7755756429970236,0.7759250697982192
54.0,0.4663079088912534,0.7708545383936308,0.7714511079797046
55.0,0.4678164094787379,0.7738059443457173,0.7710148504335744
56.0,0.4666177714668251,0.7748255323353128,0.7750079141488103
57.0,0.46602329364606837,0.7691342867172036,0.7677006567038686
58.0,0.46469389360256214,0.7761812590348163,0.7763636570468293
59.0,0.46494921187947996,0.7694020637740231,0.7680471651761568
60.0,0.4673571188852555,0.7748670293644835,0.7755882609651243
61.0,0.4646412930881864,0.7688007357034248,0.7655577699862017
62.0,0.4670886952174559,0.7732702081351731,0.7783641046636126
63.0,0.4650584183305138,0.7708985721845736,0.767501852288141
64.0,0.4671442045907285,0.7742515623639158,0.7724286465733003
65.0,0.46690290980784255,0.7702586172709263,0.7710722700564254
66.0,0.4677022982174481,0.7721799010348275,0.7711064104158477
67.0,0.466328688710329,0.7736253493717137,0.7722863840498833
68.0,0.4631948269301263,0.7679725203411101,0.7684175686220626
69.0,0.4646763723510063,0.7754044238183627,0.7759380995839262
70.0,0.4628034226987251,0.7680292471642862,0.7659637596733203
71.0,0.4633426473915662,0.7717896393623911,0.7746098761463347
72.0,0.4614155406362386,0.7689471532030756,0.7645817086182628
73.0,0.46424699295037763,0.7720429264392764,0.7753843946091848
74.0,0.46180305568890145,0.7684814620083564,0.7691509400638664
75.0,0.462944465697539,0.7735141872267571,0.7732116835503796
76.0,0.4614720439549024,0.7686514855962187,0.7724816466099739
77.0,0.46160461892316507,0.7696419176784094,0.768535827518835
78.0,0.4635743746245118,0.7710314692212378,0.7756720647288669
79.0,0.4615027163654768,0.7693756643539302,0.7669592436267398
80.0,0.46353505474118434,0.7718549099346015,0.7759641808011422
81.0,0.4606044225590584,0.7695470755695488,0.7665713081553218
82.0,0.46416763945834083,0.7704379319621538,0.7734537916051585
83.0,0.4617400133718879,0.7709524203118309,0.7695167813529643
84.0,0.46479391811770077,0.7691416243273662,0.7683742678968709
85.0,0.4645361395201484,0.7702703099587672,0.7730167780650672
86.0,0.46423621833804923,0.7705145826354127,0.7690673329375595
87.0,0.46442767686436537,0.7721652112558725,0.7728857000542543
88.0,0.46380824165159057,0.7696317092935018,0.7662502904703783
89.0,0.46389866705427074,0.7718133640183449,0.7749603040841601
90.0,0.46311418260869563,0.7690937456156235,0.7665764782631862
91.0,0.46459576821426546,0.7755577698069659,0.7725891013149102
92.0,0.46208683684400814,0.7683276475206258,0.7687819099232037
93.0,0.4618712035233612,0.7720476320746501,0.7712192288645814
94.0,0.46088474658338724,0.7716020103002439,0.7696922874453512
95.0,0.4630591404097781,0.7700821735739324,0.7707228495869326
96.0,0.46208619399372963,0.7724656325219427,0.7682357453018213
97.0,0.4643263140363835,0.7684597528266541,0.7706381623371744
98.0,0.46329078878054497,0.773174498478699,0.7717062795261955
99.0,0.4632689336225091,0.7689060265797829,0.7673780057563334
100.0,0.4631372823314803,0.7736660413794616,0.7732561917841596
101.0,0.4610100087773888,0.7693829774425781,0.7675709131428837
102.0,0.4639811579575151,0.7713300436979823,0.7729016493946601
103.0,0.46316575255261866,0.7723718450998726,0.7674469119808031
104.0,0.463492807219146,0.769505103303749,0.7692963134778354
105.0,0.4623187390008156,0.772363533142599,0.7720898367468897
106.0,0.46428477707043686,0.7728925803476819,0.7700754546479253
107.0,0.4635082369465477,0.7692007140121405,0.7707020616886928
108.0,0.46205871846596813,0.7700992717994791,0.7690484140538341
109.0,0.4636018725429859,0.7738789290121315,0.7735885436321458
110.0,0.4623882798355058,0.7699014331969645,0.7697732181128256
111.0,0.46379396805131795,0.771192803994667,0.771609473030674
112.0,0.46211984193615474,0.7694227777625224,0.769965609042447
113.0,0.4625974964522164,0.7716159014613725,0.7692273557405142
114.0,0.4620465120237486,0.7687781056531641,0.7730927909217734
115.0,0.46230614107360396,0.772151113147825,0.7666782408819804
116.0,0.46196057693054077,0.7733511393983952,0.7745569555671827
117.0,0.46139389343900394,0.7677406828765971,0.7662410499561991
118.0,0.4605927849048137,0.7720648396913682,0.7742958949881982
119.0,0.4595222133398014,0.7702217326877006,0.7656126962130481
120.0,0.4609741114490414,0.7716596464303502,0.771667035695798
121.0,0.45911751544626683,0.7692095373546408,0.7659959463736965
122.0,0.46084765457171684,0.7738787223973048,0.7707461122919723
123.0,0.4582321070218004,0.7688205921390717,0.7686245338621199
124.0,0.4590930117399295,0.7732234009000968,0.7702217300279404
125.0,0.4583942633222529,0.7713142879278798,0.7704736937043031
126.0,0.4596830899922711,0.7716410310252,0.7666975214771509
127.0,0.4598924223887607,0.7714534201456407,0.7715290443057383
128.0,0.4605525825534282,0.7706172581569837,0.7691215725347137
129.0,0.46089499258892297,0.7713166413214726,0.7729692945744625
130.0,0.45966456650758025,0.7709483537601878,0.7663984753513553
131.0,0.4620082167349879,0.7682058103144986,0.7711694018353853
132.0,0.4598013376572387,0.7711438299913068,0.7695395309866977
133.0,0.46170234211419214,0.7692405861241539,0.7694894133060264
134.0,0.46080078279533243,0.7698029151919856,0.7717512311332927
135.0,0.46164613321777315,0.7688777085908586,0.7712784490775285
136.0,0.4612986066686332,0.7705186927992291,0.767874345574552
137.0,0.462252588536628,0.7701527928236157,0.7685022507456347
138.0,0.46203618391135426,0.771867026087422,0.7709626822776094
139.0,0.46068096969273775,0.7695438288862665,0.7689374142617501
140.0,0.46276662607129193,0.7695766223718069,0.7705534030789942
141.0,0.45968392431462335,0.7684625081986718,0.7697608146033915
142.0,0.4615499546674404,0.7738775267310793,0.7706812510571585
143.0,0.4584322120505676,0.7684839002699928,0.7700489040396135
144.0,0.46015515973857457,0.7720608525481166,0.7699245391139021
145.0,0.45907618053585203,0.7696983468285298,0.7718845209287075
146.0,0.4592037855885066,0.771288548210447,0.7686740604929532
147.0,0.45927267976478364,0.7700117879660983,0.7708195445079968
148.0,0.4584903524217536,0.7690856346790483,0.7669068304030275
149.0,0.4598342777043926,0.7718417919934195,0.773203522655553
150.0,0.4588205331045691,0.7711106844496641,0.7691530540403071
151.0,0.4608798093317363,0.7714791519900202,0.7740631375212252
152.0,0.459411310786635,0.7691461358703382,0.7662312127791298
153.0,0.4620018520800594,0.7724486731897917,0.7734423421450213
154.0,0.4598497055816925,0.7684571886560552,0.7683921932087132
155.0,0.46024299193902823,0.7722379506972221,0.7744166985959904
156.0,0.4594759060000873,0.7712418249018359,0.7696511157379655
157.0,0.45940232989636115,0.7699911122284412,0.7725003039174713
158.0,0.45847926769979386,0.7719863371634035,0.770452666951003
159.0,0.45784650742379857,0.7702579509404791,0.7699230905280571
160.0,0.45866204004072497,0.7681643417427971,0.7705233989795495
161.0,0.45802334310982556,0.7729059523075544,0.7705683751404415
162.0,0.45891731999528323,0.7700684156304279,0.7708532396019514
163.0,0.45887361221868217,0.7724310682538841,0.7723218881742041
164.0,0.45955607899054834,0.7667179014450918,0.7684806194845397
165.0,0.45771998481586884,0.771943096604099,0.7746626151661243
166.0,0.46047509226487054,0.7686120762826916,0.7671418691030326
167.0,0.45977987407596893,0.7756926376148865,0.7733273069344078
168.0,0.4613258128730556,0.7650750400293255,0.7701014643922569
169.0,0.4596332281861897,0.7752873227202723,0.7739496638347066
170.0,0.45878164412616906,0.7624041855875592,0.7697123851303065
171.0,0.4592034213644525,0.7773578052863144,0.7710421136317342
172.0,0.4598549943245393,0.7660391764055619,0.7688432492012318
173.0,0.4588118614265923,0.7757288802982256,0.7727740565140481
174.0,0.45923795219619745,0.7676570164941311,0.7690513548133832
175.0,0.4594577002250248,0.7717059118861004,0.7692930504067013
176.0,0.45848514725935574,0.7695540386764674,0.7707162322387227
177.0,0.4587420275243706,0.7682852988813987,0.7699571063277564
178.0,0.4587672793864796,0.7734901525379814,0.7690482161230527
179.0,0.45881214088745803,0.7681126091092176,0.7694082331439501
180.0,0.45895277774189297,0.7757238883849802,0.7698452182573592
181.0,0.4579575131115655,0.7669851710864435,0.7693354960449074
182.0,0.45885643203805154,0.7741812620281425,0.7694849745427698
183.0,0.45833906029091537,0.7681707190628024,0.771157464045061
184.0,0.459962247691806,0.7737472260114072,0.7683307588431662
185.0,0.45883402122592987,0.7698484961018415,0.7708715184814151
186.0,0.4584766335227813,0.7686719370768658,0.7689856904213894
187.0,0.45827202086010865,0.7717667351022479,0.7696072925783561
188.0,0.458928123465016,0.7676503468462607,0.7694132200909776
189.0,0.45731284490527285,0.7715145916461825,0.7717753450702541
190.0,0.45847732795854146,0.7683766153678472,0.7714454993284556
191.0,0.4575399293995644,0.7727991318130171,0.7709835556064946
192.0,0.45904807496602623,0.7696422537876237,0.7739922457998671
193.0,0.4585347456151906,0.7728077462900708,0.7672641484686267
194.0,0.4585543141717444,0.769434558544063,0.7737526015999334
195.0,0.4587049634073912,0.7707744395877955,0.7698870374220417
196.0,0.4586858451721582,0.771126511184317,0.7729572280341391
197.0,0.45933227445641756,0.7703803270912944,0.7675040524788785
198.0,0.4595911314410662,0.7714728792219733,0.7732188725216537
199.0,0.4604302452947033,0.7703762319617798,0.7703687704455334
200.0,0.45921841803391616,0.7714052538677106,0.7720711955521916
201.0,0.4591812672119457,0.769084604354085,0.769188867204445
202.0,0.45851920974200283,0.773629548422888,0.7703467026309586
203.0,0.4579996018459959,0.771140937328102,0.7711613847879047
204.0,0.4577585320404747,0.7737431743306928,0.7703750075521395
205.0,0.4578291814350335,0.7718623771152258,0.769329542368737
206.0,0.4573590504383041,0.7686639912510079,0.7698612592232997
207.0,0.4567959812897818,0.7731201457405541,0.7704716119389347
208.0,0.45648265087404216,0.7693269502742843,0.7702796302589298
209.0,0.4566228070160169,0.7712855214778183,0.7688299213468865
210.0,0.45831314815250024,0.7714513987853613,0.7706747873414108
211.0,0.457628415958075,0.7697768672721287,0.7667845473189365
212.0,0.4569475155474847,0.7716078728767811,0.7688343767998774
213.0,0.45780226489446757,0.7709070398832949,0.769736467348231
214.0,0.45815288830965234,0.7725490274235868,0.7679945993189039
215.0,0.45875167094046165,0.7708982717559094,0.7699493821561793
216.0,0.4595137654468614,0.7719744705433789,0.7685155614793849
217.0,0.4606743003466585,0.7706433986043926,0.7688137131498852
218.0,0.46016250024903455,0.7717496570329598,0.7705479377156701
219.0,0.46006327408040343,0.7719955057993894,0.7682968086120251
220.0,0.4602668369644653,0.7707356376443397,0.7702633232154027
221.0,0.45917890508033343,0.7741660379101408,0.767692176469085
222.0,0.46033794697381236,0.771765154085075,0.7704849942478241
223.0,0.4587854698577825,0.7697459267437871,0.7692382289877319
224.0,0.4593950388297022,0.7739340505815094,0.7704534183578945
225.0,0.4577649232549831,0.7711521941187266,0.7694825083421098
226.0,0.4579369104362103,0.7713789375142919,0.7690140865725053
227.0,0.4570779957561248,0.7719511174362036,0.7710744641825757
228.0,0.4560415149027949,0.7709591453411535,0.7711409451643708
229.0,0.45633947824785764,0.7718645832443094,0.7699611104216627
230.0,0.4572944719900821,0.772098684886426,0.7712950186252528
231.0,0.45846301753899715,0.7723654522645838,0.769312893736542
232.0,0.4587713530165242,0.7701353462567802,0.771354503735075
233.0,0.4590403651009551,0.7705705733566307,0.7697845598877229
234.0,0.4590414643832314,0.7708364524638716,0.7688239856622799
235.0,0.45838669194039044,0.7704075544811984,0.7699521942920189
236.0,0.4583110576617456,0.7733673194543851,0.7699032330609119
237.0,0.45837997833707267,0.769774976565561,0.7697431504504909
238.0,0.458289816113102,0.7732657329700084,0.770710848882906
239.0,0.4571218498249438,0.7663943187175929,0.7705834391036344
240.0,0.45706935736363247,0.7717689455007855,0.7714552074412449
241.0,0.45676569408422935,0.7692411384640016,0.7717879196826138
242.0,0.4567159716123321,0.7717292904529519,0.7704369545152846
243.0,0.45692836017344113,0.7716761444111495,0.7737110320183489
244.0,0.45766082414815606,0.7705044217586782,0.7686491788257882
245.0,0.4572885040610036,0.7689195325175392,0.7704909924770157
246.0,0.45764961360236983,0.7723315566958034,0.7692196121741602
247.0,0.45800013475253587,0.769971268880218,0.7703222944040361
248.0,0.45837790738010953,0.7737389799359193,0.770715806367731
249.0,0.4585792520771039,0.7694013249713492,0.7713420675970999
250.0,0.45849979974123994,0.7700992586284693,0.7706351708034213
251.0,0.45834290329059046,0.7704281803327665,0.7694976825269566
252.0,0.4581704516660043,0.77012147259614,0.7699817391614929
253.0,0.4594189537431605,0.7702196479479612,0.7667199200459417
254.0,0.4593961388545476,0.773582835543666,0.7726824649368749
255.0,0.45830564442807376,0.766902976288817,0.7699140699470521
256.0,0.4583742833841678,0.7726791646627389,0.7693509417103521
257.0,0.45859374369014494,0.7690533523656476,0.7709632771171863
258.0,0.45760224584591014,0.7726623295697581,0.7691004304091213
259.0,0.45768182668528445,0.7694827201144493,0.7708098036098877
260.0,0.4563282587031312,0.7713288731084177,0.7725054175983779
261.0,0.4565620835825259,0.7682015359907893,0.7697338745133909
262.0,0.4560326435820951,0.7720164937705228,0.7703194141827647
263.0,0.45663114621753303,0.7697836591789093,0.7714685432452529
264.0,0.4561595455590573,0.7699057937166107,0.7687526064530005
265.0,0.45784545598770193,0.7720650047408466,0.7717889275317131
266.0,0.4557043092446066,0.7688826021300872,0.7702640532034599
267.0,0.45609215539577724,0.769965413419164,0.7695275099775668
268.0,0.4557387861424945,0.7700797532384729,0.7738055557352506
269.0,0.45678705527197144,0.7697833701554343,0.7688371591607901
270.0,0.4562487192516833,0.770113918373335,0.7714166527936682
271.0,0.45745051468417985,0.7707194257598883,0.7689339709450452
272.0,0.4565216494356167,0.7705192340127645,0.7680806825689003
273.0,0.4572250476935958,0.7682312818821154,0.7704075334875264
274.0,0.456028289895312,0.7702257082403374,0.7699756452215415
275.0,0.45624848719461714,0.7683132963643906,0.7687612041218707
276.0,0.45706929106121136,0.7700480310518372,0.7715495920892268
277.0,0.45710752536566746,0.7685619850023826,0.7695856636019215
278.0,0.4587216831708549,0.7695421488419616,0.7703404266075615
279.0,0.45882543174048274,0.7709119160684994,0.7698419824056364
280.0,0.4586221189515393,0.7675358978658889,0.7685987918535292
281.0,0.45708113321348204,0.7715093134511009,0.7716181406285757
282.0,0.4586171946253098,0.7694432541453717,0.766016230043621
283.0,0.4570047649404856,0.7700252010043115,0.7716998457301971
284.0,0.457831950546005,0.7697222788459352,0.7669383458813865
285.0,0.4559541823214968,0.7713978626894767,0.7748657842600561
286.0,0.45729249610409833,0.7709399364278622,0.7647366642911747
287.0,0.457230102428485,0.7693731004334662,0.7733084273404914
288.0,0.4572608765009161,0.7715644054923118,0.7674281313997573
289.0,0.4576948669147547,0.768439106722101,0.7709876803942101
290.0,0.4568129920023165,0.7705281557140168,0.7699196269250429
291.0,0.4570773737524524,0.7709176398406846,0.7696517773539067
292.0,0.45669689022784854,0.7694898740038081,0.7700383370029202
293.0,0.4584786034599513,0.7693243781331074,0.7679834948333749
294.0,0.45884596474572564,0.7719498885852049,0.7705719460333714
295.0,0.4589185012215697,0.7674829747416805,0.7675668939853615
296.0,0.4576446693946892,0.7730184515752165,0.7700120637805041
297.0,0.4578867308526862,0.7687675613910663,0.7689148115070029
298.0,0.45695773218112096,0.7696644006257501,0.7683338314828998
299.0,0.45601621986878255,0.7708668656265002,0.77168030757913
300.0,0.4562494472322483,0.7702023666757235,0.7679775819928132
301.0,0.45595187267561904,0.7712346810863223,0.7720092144141778
302.0,0.4579056420490591,0.7701792287611432,0.7661533933104986
303.0,0.4564798823444821,0.771104557100293,0.7717285046926396
304.0,0.45706370949281755,0.772586200722393,0.7677768905281142
305.0,0.45570299198939385,0.7666127246353286,0.7707580694917915
306.0,0.45758299419553544,0.7717036848962692,0.7686955706787202
307.0,0.45686651376910176,0.7706616699817289,0.7699158571823019
308.0,0.4571724410295665,0.7701531642919985,0.7708593073560552
309.0,0.45713938952067273,0.7653392332466525,0.770267586209631
310.0,0.45782585853377755,0.7718586321859306,0.7731568566252267
311.0,0.4572839124826563,0.7654744897361312,0.7679048567669108
312.0,0.45616758682551145,0.7751849148424006,0.7725304517774247
313.0,0.4560965510293676,0.7689698409467701,0.7689894221570054
314.0,0.45596936034494007,0.772977602677839,0.7715748731348813
315.0,0.45706800220639554,0.7674794664166087,0.7685652467076054
316.0,0.45615666172771263,0.7686460732603723,0.7712945602226164
317.0,0.4564062409362267,0.7707722047128823,0.7711739705557564
318.0,0.45651079717176046,0.7685591481653553,0.7682958858030442
319.0,0.4559591677191137,0.7704977320831667,0.7705858194234495
320.0,0.45648430778638716,0.769128034378167,0.7681966078217178
321.0,0.4559335402686481,0.7729162705989778,0.7719706261444713
322.0,0.4570731380794222,0.7688543135545391,0.7678237197761177
323.0,0.4561972090561315,0.771157766665898,0.772090181373304
324.0,0.45697738178376607,0.7681694143679743,0.7677923153232107
325.0,0.4564069137451882,0.7703727289131874,0.7730083239525894
326.0,0.4565946365828299,0.7696009260406819,0.7677633532111289
327.0,0.4570258561415458,0.7715964266975506,0.7717326235011807
328.0,0.45684816437130377,0.7669279963045076,0.7700367494136993
329.0,0.4574356054987206,0.7703302515808393,0.7683010805835315
330.0,0.45586743622239184,0.7708284247008849,0.7710547553893002
331.0,0.45649536102565247,0.7688450753516909,0.7668149565785396
332.0,0.45582226593956693,0.7713186567141013,0.7727629099617351
333.0,0.45726434825452855,0.7685849055776495,0.767233328217074
334.0,0.45618344415191053,0.7695928206634493,0.7716067090838744
335.0,0.45577748461492945,0.7673769142550433,0.7674104509831434
336.0,0.4542443169741259,0.7711935336707397,0.7721949842863933
337.0,0.4545128581693755,0.7707651144144724,0.7708826919052503
338.0,0.455791672231884,0.7686024645230525,0.7683598085736288
339.0,0.45663752723004186,0.7699158897256818,0.7727232482340572
340.0,0.45643953456479835,0.7722524725557555,0.7684577518582004
341.0,0.4561629061532585,0.7682160786357758,0.7717915145136015
342.0,0.4572301081913547,0.771440781533232,0.7684133735115988
343.0,0.4577162979179284,0.7701136578047133,0.772990423073926
344.0,0.4586991682520848,0.7703326532316855,0.7666642788024325
345.0,0.45814071305174464,0.7695479441914982,0.7736218368753243
346.0,0.45819616090786,0.7714512110963294,0.7686047710404569
347.0,0.4576012741747194,0.7713277937505133,0.769091724384111
348.0,0.4581105400267256,0.7711226871077952,0.7711970888303356
349.0,0.4584053277598597,0.7681096934106689,0.7685700885562787
350.0,0.4590765077687277,0.7736307047287302,0.7718587221026302
351.0,0.4597586455877641,0.767872871622571,0.7671581246589965
352.0,0.459211638888185,0.770912672017245,0.7715057822600537
353.0,0.4592456914619627,0.7703746579620832,0.7696268963278546
354.0,0.4583396755726539,0.770742111857004,0.7704709737554472
355.0,0.459004839293151,0.7718810411938931,0.7679770588608862
356.0,0.45711524868832837,0.7714031594331846,0.7697953710290115
357.0,0.45744207095905076,0.7725283361256338,0.7698031783889913
358.0,0.45619793799144515,0.7690240563860702,0.7685773011503164
359.0,0.45624938288887057,0.7723344003725866,0.7725212794364665
360.0,0.4560808557564933,0.7692268963471415,0.7682213992548744
361.0,0.45629682528253473,0.7713796028468319,0.7691587760174404
362.0,0.45820680808235975,0.7705675698355808,0.768170879466486
363.0,0.4573122179911638,0.7732579493570089,0.7709614597747813
364.0,0.4579160389565257,0.7721045553715277,0.768103017516087
365.0,0.45720145699607345,0.7672077700661905,0.7673328697014816
366.0,0.45771560891653557,0.7720989220923973,0.7704252156706393
367.0,0.45851507481896453,0.7699755153901232,0.7665706013651001
368.0,0.4585112553085527,0.7719008439708824,0.7712320111694928
369.0,0.4575123419833174,0.7689378788275465,0.7664346970775999
370.0,0.45618155853038134,0.77459979351594,0.7720733271560023
371.0,0.4572874244755581,0.7682979291299523,0.7625338395276894
372.0,0.4568480293661754,0.7715161762710383,0.774224818914804
373.0,0.45735184361847225,0.7697121104663855,0.7647110474005314
374.0,0.45663398514899856,0.7719258182514329,0.7711938250649266
375.0,0.45686655700907236,0.7693748735084092,0.7686589110826401
376.0,0.4565295850414999,0.7741519464685982,0.767597590271975
377.0,0.4564668646615316,0.7673984613739494,0.7713264272108101
378.0,0.45627641280193876,0.7716979911788353,0.7661885342305047
379.0,0.4562456329883349,0.7685584380257573,0.7705902932136749
380.0,0.45536897590581393,0.769721055111424,0.7666176904455253
381.0,0.45536011152837264,0.7714342177775285,0.7691347628802887
382.0,0.45629735144426264,0.7704861852704048,0.7676667960791347
383.0,0.456751662149053,0.7689448009702553,0.7729465827684697
384.0,0.455426768991823,0.7737379724030651,0.7660188819596354
385.0,0.45558224664266966,0.7662179412714005,0.7719750106296854
386.0,0.4545566501253946,0.7753661697063589,0.7670395651083916
387.0,0.4564352249347893,0.7685153871016923,0.7729640173499878
388.0,0.4571661456137827,0.7728710025216896,0.7682801282037377
389.0,0.45750574502999336,0.7672913632782289,0.7721417220528728
390.0,0.4569615273214868,0.7739116590642289,0.769662604940321
391.0,0.4574668414832815,0.7666978825014418,0.7695469872584474
392.0,0.4562566680012322,0.7734603194427307,0.7711009866894099
393.0,0.45716693913419754,0.7675766858383869,0.7688142019288993
394.0,0.45678938795521745,0.7744938219944509,0.7700555765931253
395.0,0.4573904244164836,0.7695260899512129,0.7690441092556536
396.0,0.4570214167475662,0.7738485875871817,0.7703892469955472
397.0,0.4561908878140693,0.7689572870848153,0.769643101665488
398.0,0.4565411813936384,0.7712165641882762,0.770787386597119
399.0,0.4562880412181829,0.7697921933694236,0.7691882220615738
400.0,0.4566881873374518,0.7711026134548589,0.7675231380447566
401.0,0.4558866347754413,0.7737669278987123,0.7721502343565847
402.0,0.4554776681738442,0.7688103196959781,0.7669449162461447
403.0,0.4549365824336001,0.7733280218568663,0.7707302730559673
404.0,0.45396450017503165,0.7704519752255958,0.7673150460359862
405.0,0.4538451682690516,0.7714046253861724,0.7693050730232316
406.0,0.4546660099256993,0.7722801344690917,0.7679715214874554
407.0,0.4547730413155882,0.7722663057035373,0.7683470874839315
408.0,0.4535326753309534,0.7701390750101539,0.7695659923122052
409.0,0.45458895264343174,0.7733938523468279,0.765927757645102
410.0,0.45427503110987955,0.7674563172469792,0.7707177842450355
411.0,0.45626622274533374,0.7729296939179393,0.7672472944133656
412.0,0.45603072795558325,0.7685578374702531,0.7685834727319759
413.0,0.4569596470290244,0.7707946928621205,0.7664141037030531
414.0,0.4564214260177706,0.77070610163057,0.7692742203673933
415.0,0.45758600361669904,0.7720556742364001,0.7690778424952662
416.0,0.4584208370906108,0.7696838940128183,0.7666324722174771
417.0,0.45811563546972606,0.7705152368749023,0.7703081298151714
418.0,0.45700056560680385,0.7696090321245893,0.7655703574857049
419.0,0.4573820519286484,0.7676205213100316,0.7722876024109131
420.0,0.4583285970743162,0.7714844971235786,0.7640774124213682
421.0,0.45768455167756145,0.7699749669330705,0.7709884112931547
422.0,0.45691940262335595,0.7706923738707266,0.7659445405560315
423.0,0.45610251837000754,0.7692562319299019,0.7691961931871739
424.0,0.4574378057446436,0.7692757244772144,0.767988348157044
425.0,0.4564443757046856,0.7678374506626161,0.7679556702470812
426.0,0.4563192568627564,0.7714843489776451,0.764892833030669
427.0,0.4559799798533373,0.7675573880385336,0.7693357115459605
428.0,0.45628162385428905,0.7718601212708774,0.7692653657389262
429.0,0.45623224565772774,0.7682142498185972,0.7671439357655232
430.0,0.45638199812805436,0.7700949207613227,0.7681347393572444
431.0,0.4559519737828795,0.7665630219630087,0.7675353358310282
432.0,0.45543035184216657,0.7717194580321651,0.7694818231163323
433.0,0.45543779564336107,0.7683669431699532,0.7664237526309056
434.0,0.45501432113428963,0.7718729650160936,0.7708818777788238
435.0,0.45468478690166636,0.7684118015874312,0.767569956530526
436.0,0.4545705498919146,0.7718809605147186,0.7707155356624107
437.0,0.45417174509721303,0.7700115658414116,0.7697757708202495
438.0,0.45426739919079384,0.7722240722900524,0.7679183560484014
439.0,0.45510253885993085,0.7707144649241594,0.7678962737129792
440.0,0.45491860645335813,0.7668985477357195,0.7697317212167966
441.0,0.45539936421398985,0.772691073289817,0.7715080406782252
442.0,0.45530072773434915,0.7689096851059994,0.7687606769024582
443.0,0.4554292982227919,0.7731697292501255,0.7687128067861594
444.0,0.4551469535957806,0.7672466640984207,0.7689186725064713
445.0,0.455427352133865,0.7739796855705132,0.7709637123302331
446.0,0.45556615059400324,0.7683256404387495,0.767926268722871
447.0,0.4574831332132548,0.7718704705086759,0.76862655786339
448.0,0.4573571047518172,0.7706202743958611,0.7714497979312588
449.0,0.45714769633969665,0.7693205776735356,0.7699495724007523
450.0,0.4562574625199314,0.7722981422628568,0.7682495409164783
451.0,0.45629508684972,0.7679845039791974,0.7716838392127497
452.0,0.4546119725235427,0.7707501387705348,0.7706745653914056
453.0,0.45387721099963774,0.7689709361738118,0.7680309553192564
454.0,0.4539913610352723,0.7706644505814999,0.7703723079540936
455.0,0.45434936002073373,0.7670450797915589,0.7693435344133253
456.0,0.4550957857188049,0.7707677088936212,0.7710807642805354
457.0,0.45625467821385485,0.769252591826499,0.7676379071394999
458.0,0.4572102656441094,0.7681447818242779,0.7718499798151222
459.0,0.4568835015383292,0.7715900519711283,0.7674669244895932
460.0,0.4566686589497831,0.768466762419027,0.7689662787484122
461.0,0.4563977511039865,0.7729846368717883,0.7697223917902608
462.0,0.45681900519584734,0.7683158838904938,0.769657715456688
463.0,0.45632586637116407,0.7732172994540136,0.7709883735643348
464.0,0.4559449742903229,0.7681708918755027,0.7693435234320992
465.0,0.4571319368891758,0.771865529947694,0.7707933388503135
466.0,0.4567518746773309,0.7666327544931004,0.7688013027639772
467.0,0.4567034650673069,0.7742630843860548,0.769186776806301
468.0,0.45620601646234993,0.7689786408724466,0.7690383320669145
469.0,0.45634264732812546,0.7711214042788034,0.7693918194515743
470.0,0.4543529229038926,0.7703113531680372,0.7667310529707283
471.0,0.4543310563406202,0.7694921610660052,0.7691590584197372
472.0,0.4546921680676071,0.7703551109961125,0.768763672106332
473.0,0.45691248214604635,0.769406584535873,0.7672366355684932
474.0,0.4572778306123212,0.7722542910682936,0.7695427593119072
475.0,0.45756808332531523,0.7712639512627487,0.7684497473755848
476.0,0.45580261670914024,0.7698931336876219,0.7683039571050381
477.0,0.45636980772783564,0.768399008484447,0.7687994359118595
478.0,0.4561884892860236,0.7719701289746905,0.7701619638607989
479.0,0.45593994635232776,0.7702909283004591,0.7657090955203325
480.0,0.4547268976092218,0.7688536548425587,0.768192992734213
481.0,0.454141592257399,0.7697896442790487,0.7674357659709291
482.0,0.4554131892629624,0.768641591681059,0.7673253040790198
483.0,0.45625734709309185,0.771546483400561,0.7673042748125222
484.0,0.4557779899614726,0.7680740284473964,0.7685525290885281
485.0,0.4563611961364328,0.7722244636660335,0.7682993882615113
486.0,0.45520347799212063,0.7685017194814695,0.7691612371176442
487.0,0.4547129048486949,0.7709429231324949,0.7678001204713627
488.0,0.4542926321359071,0.7693212443201772,0.7695205078864845
489.0,0.4556645425065699,0.7680819664780677,0.7698650802156854
490.0,0.4554666134721811,0.7688854723288218,0.7679173849049623
491.0,0.45590781603301495,0.7675858396073791,0.7703302859330858
492.0,0.45464217115240313,0.7717661852573481,0.7672644578537511
493.0,0.4559802735561313,0.7668729693076003,0.7726487417397493
494.0,0.45539032405976665,0.7728896235501672,0.7689434316872366
495.0,0.4558773495154083,0.76650117538558,0.7699395542597715
496.0,0.45408955125166295,0.7712640136754021,0.7687134748916891
497.0,0.454973848568117,0.7700392788930699,0.7716562792113238
498.0,0.45378853134057295,0.769015283695737,0.7676511134643139
499.0,0.4549953600660668,0.7696723488956948,0.770278616919563
500.0,0.4549087434398153,0.7709797000870342,0.76895034591162
501.0,0.45545394860965177,0.769807251379701,0.7678117065808024
502.0,0.45637563165180767,0.7691157203995336,0.7703720435388737
503.0,0.4553357993722714,0.7702917687887486,0.7654787442362639
504.0,0.4565037049938974,0.7670460818201255,0.7710093878868716
505.0,0.45702075137555953,0.7713641306438039,0.7656384341032642
506.0,0.4579380664663894,0.7684088851615256,0.7718285798528367
507.0,0.457435974715984,0.7696193703931784,0.7679407375373491
508.0,0.4575164398802538,0.7673958481212919,0.7729869642882649
509.0,0.4567349363918324,0.7716647433176924,0.7674347090732857
510.0,0.45576298084180117,0.7689503358100669,0.7722896878022832
511.0,0.4563813984235989,0.7682727440618815,0.7647069543297308
512.0,0.45608051884495365,0.7727738706034935,0.7707565873668093
513.0,0.45608745205643125,0.766219236985756,0.7682497050652629
514.0,0.45688848698955153,0.7725473266014663,0.7703563642685847
515.0,0.4565103272090363,0.7650959281523847,0.7652296427815078
516.0,0.4563583784967327,0.7729326062867519,0.7697017614949884
517.0,0.45509400424054725,0.7679846615767161,0.7696184672857691
518.0,0.4556819642371229,0.772734826826304,0.7697952108195424
519.0,0.4552081986674437,0.7677660042626341,0.7695934127043264
520.0,0.4559159996187005,0.7709083983498466,0.7684361917739239
521.0,0.4553844002513566,0.7696784215236363,0.7689734005128352
522.0,0.45540290689099816,0.7709608845357785,0.7689953839399651
523.0,0.4555318111297933,0.7697544440107941,0.7700710539640594
524.0,0.4558188151593418,0.7709669456155412,0.7696964970416066
525.0,0.4558594503235933,0.7719418893729132,0.7704598768344805
526.0,0.4547992345340409,0.7682975577685651,0.7688907264493261
527.0,0.45501543395248273,0.77341705605125,0.7712249099858147
528.0,0.4552366657679722,0.7693957743291103,0.7675781534526092
529.0,0.4548641268827338,0.7721516668207118,0.7703163727938648
530.0,0.45419017067647055,0.7703874102677505,0.767967129183995
531.0,0.4544620886012618,0.7696032939026886,0.7690268251650789
532.0,0.45495242701027677,0.7715026079712424,0.7667961377796167
533.0,0.4550472166098313,0.7683726296790443,0.7691162403412907
534.0,0.454970815003526,0.7726111935527997,0.7688862699651022
535.0,0.4541188347389231,0.7672680691265351,0.7676522733360704
536.0,0.45355120887745687,0.7721199553511434,0.766406642029062
537.0,0.4543505355757869,0.7691655794548434,0.7695730153535273
538.0,0.4551737628774123,0.7699591994864028,0.766572974676515
539.0,0.45576891936172986,0.7706731086516482,0.7680342250808608
540.0,0.4567575375886346,0.7703055200355179,0.7679064510445929
541.0,0.456650861161793,0.769614984969599,0.7691102189530465
542.0,0.4572653904341909,0.7685409393137614,0.7674250489015234
543.0,0.4558599451119655,0.7716761198441817,0.7674074626566852
544.0,0.45648463264176353,0.7697547176828055,0.7685475109657499
545.0,0.4565290067313893,0.772671103388847,0.7690612316545377
546.0,0.45676818050778994,0.7654685908377922,0.7671148436807927
547.0,0.4564480390922725,0.7752088822995123,0.7690680364980119
548.0,0.45615432601942324,0.7674841432244706,0.7679135351343346
549.0,0.45676503903190857,0.7730410348523723,0.7678692622646289
550.0,0.4563839287699499,0.7695310469253314,0.7707014043109067
551.0,0.45690492472127253,0.7714920775791873,0.7686991042702258
552.0,0.45571398675158187,0.7679377693459155,0.770299969182692
553.0,0.45559578156219893,0.7718725311576178,0.7710764314286368
554.0,0.45510239224668153,0.7711115803306021,0.7694768371771226
555.0,0.45495788434126183,0.7694001853370963,0.7682207032863871
556.0,0.4553601512148157,0.7704395444291517,0.7686902486114064
557.0,0.4545109187746366,0.7682242595026209,0.7680679148303963
558.0,0.4532781209540094,0.7689646419381948,0.7703767519750683
559.0,0.45398556408268614,0.7710580620513182,0.7704630824289004
560.0,0.4537525947177774,0.7672911197514093,0.7673907937684318
561.0,0.4560340243025172,0.7715776369919819,0.7712272408410887
562.0,0.45539327738630936,0.7684104081734064,0.766953323966858
563.0,0.4561455978226327,0.7709006370109837,0.7710653408536018
564.0,0.4549716573192107,0.7694719706350758,0.7685944321839194
565.0,0.4557939663726372,0.7693529340983316,0.7693385421057986
566.0,0.45527005838206924,0.7692877894268871,0.7674144520201767
567.0,0.4551838027056092,0.7683839185473279,0.7719796220651347
568.0,0.4552720733068965,0.7712980451888628,0.7683375219928837
569.0,0.45575351013702753,0.7681011252115831,0.7682327262307879
570.0,0.4563750141177783,0.7705209180626178,0.7686469035126667
571.0,0.45668774379512217,0.7681279901522583,0.7661117315032492
572.0,0.4563803728788775,0.7713504294084572,0.7695612267313365
573.0,0.4563104702685027,0.7690462989774661,0.7676305762157246
574.0,0.4550574864352377,0.7726678988505383,0.770959301404438
575.0,0.45518360382390305,0.7685063938735769,0.7680893212569502
576.0,0.4546979111057887,0.7714648068457768,0.7689425277504947
577.0,0.4557093455683467,0.7684966239852167,0.7693789434704007
578.0,0.45632496907749215,0.7735469819362003,0.7694960029222321
579.0,0.4560430053572401,0.7671365352681437,0.7702415017368947
580.0,0.4556674830221116,0.7719844260044728,0.7699925328303745
581.0,0.45559567351389024,0.7674418613007018,0.7679437733261035
582.0,0.45526436311877394,0.7704524977669492,0.7681946240625359
583.0,0.4552324022932101,0.769609115007327,0.7701949058768446
584.0,0.45484836119007394,0.7693554946577393,0.768209773239306
585.0,0.45642171218908034,0.7688900119600663,0.7711755060190703
586.0,0.4565632001186929,0.7709158807125114,0.7676277981819796
587.0,0.4579430070043983,0.7691576797513631,0.7713818699465038
588.0,0.45672296039898697,0.7736910413205986,0.7681924236453501
589.0,0.4573587649411661,0.7666418089562564,0.7688090651467416
590.0,0.4552287881192901,0.7716648735967813,0.768093605177508
591.0,0.45552253506080775,0.7685444483702897,0.7695241003438987
592.0,0.45513922345644514,0.7709378873861021,0.767304781249384
593.0,0.45631784646124723,0.7694338487420551,0.7700865317004484
594.0,0.4545484126582358,0.7697093796563315,0.7686025508481196
595.0,0.45524794127926616,0.7718830380163626,0.768417284789733
596.0,0.45482446809224525,0.7670233325851992,0.7719282883630572
597.0,0.45521330427814877,0.7706956077098651,0.7685828028862048
598.0,0.4562689965930688,0.7696210454217957,0.7699248687528181
599.0,0.45608748855083897,0.7710966742006365,0.768496360348787
600.0,0.4552576846187534,0.7690038246044046,0.769291741601648
601.0,0.45537480196047325,0.7675000327259026,0.7703286410935777
602.0,0.45552832052414693,0.7697627178486122,0.7683219306475491
603.0,0.45583789176702516,0.7691211078351577,0.7698507381982113
604.0,0.456300695743303,0.7686767363036193,0.7680092316319735
605.0,0.4569455863502311,0.770877231487248,0.7713263586368392
606.0,0.45670739342960004,0.7670066572245757,0.768816896038874
607.0,0.45664565057398754,0.7690552222351025,0.7709213838117959
608.0,0.4567016944103254,0.767103378935254,0.7671225550226409
609.0,0.4559201512788968,0.7707061393498847,0.7697219036990997
610.0,0.455504213555574,0.765852224931887,0.7703195565347091
611.0,0.4557413940918874,0.7712114549282605,0.7667175466202455
612.0,0.4549615179047225,0.7678572514240035,0.7722290796503605
613.0,0.45482381546054135,0.7675204153261936,0.7673603904678341
614.0,0.45497919497515976,0.768624539799076,0.7712585086038161
615.0,0.45475507279152333,0.768988040537112,0.7683928607716587
616.0,0.45524228458167676,0.7707004449508991,0.7691577674205312
617.0,0.4554092918187089,0.7667466306819088,0.769262110531687
618.0,0.45577256403461164,0.772175944206677,0.7683250435997462
619.0,0.4549634678498925,0.7667047611846391,0.7704569865961033
620.0,0.45508353660192813,0.7701649494521625,0.7665955709348913
621.0,0.45570417827466236,0.7669683341447464,0.7694388261320788
622.0,0.45706768993096436,0.7712224813112661,0.7666464661295775
623.0,0.45608105858812464,0.7680554299765929,0.7707423977311051
624.0,0.4566224144310458,0.7719966128194996,0.7652785394630155
625.0,0.4570361415359162,0.767792498994596,0.7701913904306225
626.0,0.4566715908612715,0.7679836296228616,0.7683936809862054
627.0,0.4570049971578879,0.7681930460673531,0.7683153462351736
628.0,0.4566887120729982,0.7667496162497932,0.7684152682971089
629.0,0.45634427485482243,0.7705382185423,0.7704794129541994
630.0,0.45676452434660464,0.7674465369730836,0.7676637636835689
631.0,0.45648805992646874,0.7705671003861554,0.7689865208531962
632.0,0.4560577360486979,0.7686845446204157,0.7731539652473286
633.0,0.4552131751541374,0.7676728007533784,0.7674234618026707
634.0,0.45406381352000535,0.7700965640090682,0.7726054040690535
635.0,0.4542519712749563,0.7676385120217929,0.7665650228761958
636.0,0.4542845981068837,0.7707616655319836,0.771079622109094
637.0,0.45562300830813807,0.767858778220086,0.7664106520246717
638.0,0.456133334045218,0.7727878235553867,0.771019975051628
639.0,0.4558519528401145,0.7681678441834386,0.7688889266341792
640.0,0.45425662450195153,0.7704805408857631,0.7686598251592398
641.0,0.4545974061379294,0.769805872936072,0.7723228958691846
642.0,0.45491604530180146,0.7686298511051113,0.7686303258588207
643.0,0.45450573346751033,0.7718182785008375,0.7714371926977923
644.0,0.4541474489207995,0.7682983667149466,0.7659365489811055
645.0,0.45401441415452515,0.7721374974460875,0.7716912915389776
646.0,0.4551218047216321,0.7676565332241656,0.767995722993599
647.0,0.45539617267790244,0.7708341638907193,0.7699019549083616
648.0,0.45616802772853293,0.7666884065428423,0.7687255315956388
649.0,0.4555923981308689,0.7715198371362212,0.769381855259822
650.0,0.45597709954390586,0.7697571401339073,0.7676314266498123
651.0,0.4566918119391649,0.7696838407655098,0.7711510151779652
652.0,0.45635381116474627,0.7695203140212183,0.7677731483045318
653.0,0.4564998021280139,0.7708253281187,0.7693106798177726
654.0,0.45553051382418136,0.7710407879714305,0.7685279135532274
655.0,0.4554991786291543,0.7690688865000475,0.7691331533727741
656.0,0.45572091366127543,0.7699161766224796,0.7697212888276745
657.0,0.45589330709262027,0.7696204070804169,0.765079865011038
658.0,0.456289437213808,0.7729174165741062,0.768053031669247
659.0,0.4557441240200702,0.769338062432574,0.7677592497288833
660.0,0.45577280062814624,0.7723981635021663,0.7707269341367404
661.0,0.45513784781475275,0.7688234749204932,0.7680540997366235
662.0,0.4545722753786036,0.7708991340694202,0.768081889575044
663.0,0.4547135041041551,0.7707186033695551,0.7700794143515299
664.0,0.4535982830847098,0.7685431081839986,0.7669099292172262
665.0,0.45447145909452036,0.7707274386434178,0.7701814717512185
666.0,0.45453424594859887,0.769757357674727,0.7688116034833418
667.0,0.4555181851253627,0.7699419200340225,0.7685908196946634
668.0,0.4550596831984117,0.7671280677733495,0.7687864675617779
669.0,0.45432770810708406,0.7708139371209134,0.7695018228323259
670.0,0.45404368055362254,0.7691658296781712,0.7687299586477426
671.0,0.4560803841582406,0.7701465362468045,0.76594888331579
672.0,0.4566934901220088,0.7672604491931955,0.7729240033255036
673.0,0.4571132881715297,0.7713856902012285,0.7651736684202893
674.0,0.45648425040951834,0.7694002645093148,0.7707859927287222
675.0,0.4560883180623751,0.7692259101188501,0.7676989149014588
676.0,0.45580457153199466,0.7722169082153797,0.7703398140318283
677.0,0.45652286790309116,0.7687726942659532,0.7691122338708101
678.0,0.4570081452625794,0.769484187273103,0.7692679561687464
679.0,0.45681253050124204,0.7688394262949202,0.7680314486367084
680.0,0.4567863853450094,0.771680444513614,0.7680848296789247
681.0,0.4561664534104712,0.7687156336319853,0.7680802654052571
682.0,0.4565299653237802,0.7715836963092931,0.7680408736024597
683.0,0.4569972241777301,0.769252214856681,0.767913459238882
684.0,0.4570414686252167,0.7698245840792862,0.766681902847007
685.0,0.45618070650120746,0.7694577248568598,0.7708710717057934
686.0,0.45583401799524953,0.7704862911877349,0.7680459282487789
687.0,0.45665978067512525,0.7706122298509085,0.768417660254362
688.0,0.45618646599644935,0.7693266219446137,0.770200557069817
689.0,0.45655870447873204,0.7703377850816163,0.7674859818779072
690.0,0.45566873898936233,0.7715784222970767,0.7695892977070226
691.0,0.4546488193653879,0.767216791942942,0.7666192920472158
692.0,0.4546551384388963,0.771882284914141,0.7700985829647973
693.0,0.4548092256426186,0.7703925044547856,0.7663017704578805
694.0,0.45532729725808735,0.7695481828038567,0.7704320896399515
695.0,0.455304865222149,0.7715533615283261,0.7669339938563474
696.0,0.4560248872612138,0.7701144097439313,0.773008740641201
697.0,0.4561012709923858,0.7705369770872061,0.7653819820362368
698.0,0.4567514174154775,0.7689789967227002,0.7710402173216127
699.0,0.45681387386382166,0.7714846172689799,0.7670118986211414
700.0,0.45624345079380385,0.7685568092982432,0.7713159934434406
701.0,0.45670097875170945,0.7717879710881558,0.7657314359285332
702.0,0.45684729828707976,0.7683707633980198,0.7722831641931908
703.0,0.4571919739986144,0.7729585581920444,0.7691130828777474
704.0,0.45665504079877595,0.7655600658330063,0.7704094734716401
705.0,0.45708986145192276,0.7744912590591329,0.7696752895641056
706.0,0.45633917073587166,0.7656092099691642,0.7687277692711516
707.0,0.45695126044748535,0.772704151182245,0.7690883840049897
708.0,0.45663107260706676,0.7681953455687596,0.7688655344211014
709.0,0.45669872380440746,0.7709862355455969,0.7679386588233065
710.0,0.4559978071143775,0.7704517377154051,0.7679215023433795
711.0,0.455753797927716,0.7709231933696997,0.7674613055506005
712.0,0.45595223988453576,0.7689442380982133,0.7681998371966113
713.0,0.45522930741279893,0.7681718191467157,0.7684434193822807
714.0,0.45588409054450835,0.7715874834272574,0.7696676704396812
715.0,0.4566315820093972,0.7689490460563871,0.7663976144629222
716.0,0.45698408621962217,0.770953017730511,0.7677882956343808
717.0,0.45709328888705314,0.7685418228515644,0.770363726732215
718.0,0.4577217357476901,0.7705319614607207,0.7664161206339656
719.0,0.4571639692055523,0.7664448863924809,0.7677501287855867
720.0,0.4569140528326508,0.7715619371231452,0.7670538680138197
721.0,0.45591220571470686,0.7687600214016276,0.7671573153038683
722.0,0.45553665129359133,0.7699076881814296,0.7677091339702875
723.0,0.45510912109269114,0.7705415117228669,0.7682103595097746
724.0,0.4544043541087371,0.7709190747749868,0.7680440755191705
725.0,0.4549684531063385,0.7700356042536668,0.768915453097043
726.0,0.45480776471932427,0.7706490369236992,0.7667703987034986
727.0,0.4563897776469714,0.7711740422381197,0.7682325441559211
728.0,0.4555670118243463,0.7686241704435729,0.7675469684386782
729.0,0.45630688090535226,0.7691466144190112,0.7676910356550953
730.0,0.4558193933468876,0.7722251985294698,0.7667047519715141
731.0,0.4554481610649392,0.7690273792462479,0.7681184487335588
732.0,0.454748032139192,0.7708509818251723,0.7676802119383782
733.0,0.4540296624483113,0.7695294108930802,0.7673385229161283
734.0,0.4536223430016429,0.7706024736104907,0.7665854779536357
735.0,0.4529061896792657,0.7690966276343342,0.7680846118665926
736.0,0.4535388429148582,0.7700254447424948,0.7706078838135031
737.0,0.4521964134558927,0.7708477069041405,0.7666365160733359
738.0,0.4528614924995247,0.7702478655321834,0.7686422924628485
739.0,0.45299187571226784,0.7700385132103787,0.767937294127372
740.0,0.45353570665031984,0.7694057527984166,0.7683515935852406
741.0,0.4540793229563926,0.7699036529614557,0.7670374528613314
742.0,0.4548945052413854,0.7688803917458187,0.7702159251620017
743.0,0.45536031315771713,0.7702491111195361,0.7687564439469756
744.0,0.45410717432854764,0.7689033876132245,0.7681471559084497
745.0,0.45498084671007305,0.7707928627866302,0.7684428965325946
746.0,0.4546498455487034,0.7695653288010293,0.7679815312399069
747.0,0.45520203229336464,0.7709705545194452,0.768511249392961
748.0,0.45452841603777694,0.7703318646346557,0.7691580138135005
749.0,0.45617213905863163,0.7704726672256147,0.7704701977200161
750.0,0.4556890626150112,0.7716461142290703,0.769751097170744
751.0,0.4548468137647722,0.770289035781351,0.7691857677149482
752.0,0.4546622286368117,0.7710686745318975,0.7713379684351471
753.0,0.4556138250722127,0.7706773727307091,0.7692903689109711
754.0,0.4553343899175293,0.7724404825286065,0.7706133780571017
755.0,0.45659806604373826,0.7676916490393925,0.7695044665219991
756.0,0.45600564011483297,0.7754117220599944,0.7690784195164135
757.0,0.4563993123313318,0.7667650194454213,0.7712018522148854
758.0,0.4563130374064301,0.7746297526779615,0.7669970455506115
759.0,0.45546358139318094,0.7676678852666637,0.7719010554242379
760.0,0.4554268476762918,0.7740355053331779,0.7679139609491943
761.0,0.45472170644230836,0.7685263225541739,0.7699480205680983
762.0,0.45511264335978646,0.7710859528225227,0.7670570961085981
763.0,0.45537191472188426,0.7714931415019627,0.7697350604843863
764.0,0.4556469037429364,0.7705848618277578,0.7681759066762169
765.0,0.45503180010357813,0.7713721003296699,0.7690296370193969
766.0,0.45420598393506695,0.7705292688446223,0.7692756662356506
767.0,0.45401786746153866,0.7711962102194199,0.7683394036326617
768.0,0.4544064018673181,0.7713841107314706,0.767809978298968
769.0,0.45447027735970874,0.7691239127681162,0.771753205653581
770.0,0.4539024497584474,0.7709381291698979,0.7663279402425747
771.0,0.45518426801592404,0.771204849009117,0.7695818949803405
772.0,0.45526958444747856,0.769251371500318,0.7672024335012229
773.0,0.45596928800522274,0.7695243758982097,0.768253239061944
774.0,0.45562550075004665,0.7713572221693131,0.7676469936612769
775.0,0.45545065556659325,0.7710340828605038,0.7676394963888502
776.0,0.4552498049053937,0.7694087743976268,0.7663912090641649
777.0,0.4560674813995524,0.7705752697974295,0.7700005317806803
778.0,0.4567550561391653,0.771277119210355,0.7694993388600707
779.0,0.45698105604881467,0.7677440357681601,0.7676412280113379
780.0,0.4560761905237452,0.7733280251852566,0.7702044372274591
781.0,0.4567257257355092,0.7669338458557192,0.7671760675807926
782.0,0.456768523287525,0.772627165681077,0.7691355040257634
783.0,0.4558548283435413,0.7672822217530301,0.7675015306811263
784.0,0.4545947687152675,0.7698960704071728,0.7693872043528606
785.0,0.4543335872709952,0.7698821305936977,0.7673387990132777
786.0,0.45488933513041946,0.7686561827930228,0.7692402994218039
787.0,0.45421482597296864,0.7705801937110328,0.7707277481669458
788.0,0.4558577718422997,0.7693692869286481,0.7674638665797949
789.0,0.45519282519733045,0.7708420251891388,0.7670450736063984
790.0,0.45598110315848905,0.7702534943812963,0.7707484587754406
791.0,0.45518548858083596,0.7691264821120053,0.7668181625201229
792.0,0.4549978338094184,0.7692840146179443,0.7668312095487323
793.0,0.45519923415395636,0.7709806385241849,0.7696460513238932
794.0,0.4548679482264736,0.7670813937792736,0.7672866533736593
795.0,0.45478911935841804,0.7708227549783263,0.7695900834882244
796.0,0.4543280619418158,0.7696504485659182,0.7645791400411471
797.0,0.4548785774573461,0.7676937052296217,0.7714300368204585
798.0,0.45538744148141297,0.7684589214930216,0.7678839738206957
799.0,0.45550507377388105,0.7681806026392282,0.7670188968729394
800.0,0.45531246462237307,0.7694273604898998,0.7702191412688918
801.0,0.45499213859679344,0.7670667424970974,0.7660249985888868
802.0,0.45370082584584925,0.7709142933851647,0.7723387171394057
803.0,0.4532870070338218,0.7668603810212798,0.7674223650830656
804.0,0.45356739124854056,0.7685661769401055,0.7721233060565101
805.0,0.45398959344404993,0.7690194725595298,0.7679203599139357
806.0,0.4544077718955361,0.7690355096236412,0.7695383161772814
807.0,0.45540550839992217,0.772113597536545,0.7693344448236791
808.0,0.45604239310336275,0.7674307093833775,0.7678601873652598
809.0,0.4558964014665784,0.7726571186097655,0.7682843862771979
810.0,0.4562631325154054,0.767662729247122,0.7689326817554988
811.0,0.4568257060775255,0.771468440920182,0.7701173846390665
812.0,0.45647608569569886,0.7713455810634017,0.7684123586936005
813.0,0.45549088554631173,0.7688846550769187,0.769872388527443
814.0,0.45570830740047447,0.771379654306383,0.7670727878000946
815.0,0.4546085728306894,0.7705969579212218,0.7697471587256899
816.0,0.4549417909782891,0.7690914711222033,0.768138179107961
817.0,0.454674071178975,0.7723660755297697,0.7708525177903925
818.0,0.45464550098719575,0.7689421390672108,0.7691994959371278
819.0,0.45434805339593876,0.7731444755309332,0.7693796954043066
820.0,0.45447530123276997,0.7669867264015381,0.7677535701672014
821.0,0.4549514058322384,0.7721156095939791,0.7695891899624576
822.0,0.4556175077700517,0.7679024777242832,0.767859737582026
823.0,0.4556004275330307,0.7723064102464398,0.7694252049909863
824.0,0.4556892652054688,0.769561955645809,0.7692479181891316
825.0,0.4549236870366572,0.7704167424352676,0.7708657189246959
826.0,0.4554346549337886,0.7701284181011465,0.7651439334907845
827.0,0.45598601659297855,0.770818124999072,0.7734284938456745
828.0,0.4567637785872914,0.7682439893734186,0.7666055059261908
829.0,0.4552694631453155,0.7706425589083052,0.7715036225874451
830.0,0.4553781600026627,0.7671300828008132,0.7665209546435064
831.0,0.45577890464533793,0.7719238956101403,0.7727164774729742
832.0,0.45546539373329126,0.7674765180887763,0.7681432956231747
833.0,0.4557299551772678,0.770946538831984,0.7716878594818635
834.0,0.45505082896005283,0.7671298770118405,0.7690062956850393
835.0,0.4552394576918689,0.7692897238046743,0.7713961434978097
836.0,0.45511287093382014,0.7679591239686219,0.768172188994078
837.0,0.4556109753570676,0.7709070633228834,0.7736593943138567
838.0,0.4557078842643933,0.7678445748016497,0.7701624000789501
839.0,0.45558493687322904,0.7696327962824798,0.7681982413092949
840.0,0.4551415341834594,0.7706255608119004,0.7699906538219141
841.0,0.45384507951236763,0.7688075350995789,0.7698383387180328
842.0,0.453339227854422,0.7707003141877402,0.7678951627334467
843.0,0.45319385580333665,0.76925450135386,0.7692475566094463
844.0,0.45296832820944616,0.7690320036745862,0.7708210274015589
845.0,0.4543199916319226,0.7695530818117624,0.7688852700983685
846.0,0.45420327023794915,0.7677626297788099,0.7696317981418678
847.0,0.4552087486629989,0.7692257095992878,0.7690476667276407
848.0,0.4551664030159988,0.7679982075674144,0.7670970719113601
849.0,0.4555548162774613,0.7707986621717766,0.7682473907210634
850.0,0.455675224013026,0.7697978925327146,0.7665435260238591
851.0,0.45639126955037407,0.7695096175089374,0.7698831204102713
852.0,0.4558710890095198,0.7686311710423678,0.7679607418502191
853.0,0.4553748926779498,0.7704799515660354,0.7673212920922162
854.0,0.4548115857790523,0.7683885986351575,0.7683120859710472
855.0,0.45448057403567116,0.7678611527860382,0.7683859901963787
856.0,0.4540919699590565,0.770186348846816,0.7679365653045901
857.0,0.45473505348358073,0.7671149044763973,0.7677275336861558
858.0,0.4548160458208858,0.7702230631689391,0.7677378897015451
859.0,0.45383659454542435,0.76948101907716,0.7698313120797224
860.0,0.45395062547101145,0.7700038550035522,0.7669676882279255
861.0,0.4540608367644176,0.7702614431710711,0.7723427543646135
862.0,0.45391962436471883,0.7680750149414102,0.7679283526284634
863.0,0.4538518862937882,0.7707178529751909,0.771290974672058
864.0,0.45404609370962906,0.7683041572843422,0.7676095113454852
865.0,0.45416056637045626,0.7708944758491418,0.7691093711582143
866.0,0.45360458538166554,0.7698051791089107,0.7671188293645901
867.0,0.45420571436043444,0.7709013446579281,0.7702845063373995
868.0,0.4533531366023856,0.7692615313350124,0.7676227487254559
869.0,0.4545377443700106,0.7707631922765514,0.7687050995275647
870.0,0.4533664782885586,0.7692093503873838,0.7674216109916656
871.0,0.45427549359983815,0.7684627308480052,0.7698705604108037
872.0,0.4549030707105183,0.7707333464903434,0.7665324993877902
873.0,0.45544185729820125,0.7691400041319967,0.7687326854651336
874.0,0.45540016949807116,0.7704230165161192,0.767144746899223
875.0,0.45454780065124795,0.7693687590553626,0.7669123946784572
876.0,0.4554943542581402,0.770503056995832,0.765851979151306
877.0,0.45494646310141157,0.7710125323071041,0.7695203451833533
878.0,0.45446307201467007,0.76811319121264,0.767948721015994
879.0,0.45443593582898334,0.7709085777708894,0.7656427533259816
880.0,0.45485682346640044,0.7695058303850184,0.7688137739209506
881.0,0.4548908401501103,0.7692404912505635,0.7642873265150145
882.0,0.45509122644713274,0.7701701959836263,0.7699809284048952
883.0,0.4554077384715442,0.7717015204024764,0.7678687643612881
884.0,0.45508199925459997,0.7690065000318184,0.7656699419821983
885.0,0.4560657270134179,0.7701242200468809,0.7676894269676685
886.0,0.45566905612834163,0.7691686740493658,0.7703334529104103
887.0,0.45664360705397583,0.7686773637829017,0.7658641488367285
888.0,0.4564442212487796,0.7711658209734537,0.7667575237672521
889.0,0.45679238184786697,0.7673347947556447,0.7680691502233599
890.0,0.4563251485413541,0.7704846441008557,0.7680188738995718
891.0,0.4565452937757674,0.7674374872553403,0.7672642669082514
892.0,0.4559058415657542,0.7707604355806026,0.7704381658706463
893.0,0.45687527254808,0.7701440812670102,0.7680359200133695
894.0,0.4561355731655912,0.7687319262548415,0.769879746128041
895.0,0.45591088715682404,0.7722762309721485,0.7698056924842374
896.0,0.4549359777455858,0.7689555799344758,0.769659263274785
897.0,0.4549299536147974,0.7709142995314209,0.7680449030275222
898.0,0.45498783735499126,0.769374043026559,0.7695963365242017
899.0,0.4544177983450591,0.7705759198060939,0.769906479900946
900.0,0.4541851100986721,0.7701006939518636,0.7687521816491272
901.0,0.4530312930647474,0.7698983084887483,0.7683878012096698
902.0,0.45381340383878344,0.7721528374233382,0.7680649658100165
903.0,0.45463910551052267,0.7705809616089383,0.7679083762119051
904.0,0.45569406085692665,0.7703126377824102,0.7716370561800807
905.0,0.4542772091363478,0.7690678944954442,0.7679619276232753
906.0,0.45450620210936704,0.7717564811635876,0.7682988939679493
907.0,0.4531339317746644,0.7679175761968592,0.7693696448615754
908.0,0.4536718035210763,0.7706364676365023,0.7669261444881237
909.0,0.4537931789329759,0.7696808134817354,0.7677323529868693
910.0,0.4537654504283914,0.7708198843569655,0.7710685339441837
911.0,0.4540781887094378,0.7671731874538869,0.7674799348967047
912.0,0.45507011189738517,0.7706247332667758,0.7686670432576328
913.0,0.45459620085380675,0.7686294669774524,0.7673160169236632
914.0,0.4540456352128975,0.7704635399347759,0.7696339428866946
915.0,0.4550920861682801,0.7692221525241647,0.7695866072752776
916.0,0.454593212534671,0.7702217898517624,0.7663808164477155
917.0,0.4554271913661865,0.7715313086877805,0.7700039948081293
918.0,0.4544969338692564,0.7700754426558368,0.7692116211550524
919.0,0.4547537957223476,0.7685549649561196,0.7696666118622685
920.0,0.4543032591501676,0.7703342860697584,0.7683946614793321
921.0,0.45500301069189986,0.7710872311153569,0.7671841870230485
922.0,0.454459951052167,0.768543590471064,0.7693708227033317
923.0,0.45494889726950427,0.771699862677954,0.7666028866130025
924.0,0.454620209060581,0.7688612384850001,0.7670189031580541
925.0,0.45456279949474393,0.7707981363118466,0.7673030464794971
926.0,0.4547529279850581,0.7683642774462593,0.7689578673286811
927.0,0.453579513877903,0.7688075961118295,0.7647072827592382
928.0,0.45468323632037255,0.7697171410178263,0.7664354520868656
929.0,0.45309854211050155,0.7695157872796787,0.7680919277120642
930.0,0.4549728535210125,0.7728136625351979,0.7661504613932929
931.0,0.4539503694625748,0.7697409262470812,0.7690345896375461
932.0,0.4553597830721749,0.7711371423688232,0.7664922540382463
933.0,0.4543428672230399,0.767433455757706,0.7680328875704758
934.0,0.4557407653395165,0.770371033864081,0.7656820456064218
935.0,0.4549368757275715,0.7691429568264252,0.7678284787899183
936.0,0.4549348077996346,0.7707091000485263,0.7663054822847342
937.0,0.4561521447362569,0.7691045515742776,0.7687727485770747
938.0,0.45582680455255437,0.7697264415549877,0.7670649638160982
939.0,0.45633468563463714,0.7690725848331602,0.7687239473564926
940.0,0.45648653417476487,0.767799496722434,0.7705849741762199
941.0,0.45711928318021505,0.7715838379759159,0.7669767807209237
942.0,0.45690328326679347,0.7663733013701804,0.7695667641780743
943.0,0.45667396674865385,0.7727740197571532,0.7682058807380292
944.0,0.45671841103596356,0.7665297129992533,0.7697261666296904
945.0,0.4561303042193197,0.7721767059820521,0.7680919299036552
946.0,0.4545505377396349,0.7669092689627124,0.7707122847341502
947.0,0.4543171460551934,0.7710161829558454,0.7660785932145018
948.0,0.4544222812795289,0.7686600073277083,0.76946283517361
949.0,0.4541968153865865,0.7696693295471755,0.7675357541754358
950.0,0.45454925198823254,0.769986361446572,0.7660082756351624
951.0,0.4542276577703672,0.7708502838919731,0.771094826910697
952.0,0.45467587847307905,0.7693793108901569,0.7643751660900372
953.0,0.4547074479076092,0.7679692278423745,0.7729398612375563
954.0,0.4556602893528943,0.7699378475006504,0.7657112526628049
955.0,0.4549258776259712,0.7680064086334703,0.770637070933835
956.0,0.4533990196542368,0.771246078122639,0.7654539670794742
957.0,0.45416745703899764,0.7665356129838343,0.7698055405008717
958.0,0.455340176750259,0.7709914589318984,0.7674703734605659
959.0,0.4570333632185059,0.7687982474964294,0.7707061127050531
960.0,0.45762846054206713,0.7707809069730694,0.7702906000518507
961.0,0.4577130510177712,0.7711717992982592,0.7681651484720072
962.0,0.4563992417734048,0.7697521366219151,0.7673904109210016
963.0,0.4569183614375296,0.7710524926924528,0.7666362307578115
964.0,0.4553931087618815,0.7679254439500665,0.7688100939589179
965.0,0.4560831162979101,0.771076451080339,0.7682093666653721
966.0,0.45415907287635493,0.7670699202785531,0.7658908114295145
967.0,0.4548729962181789,0.7715948610933103,0.7697449233194344
968.0,0.45417082650547164,0.7679149137150592,0.7664498645478556
969.0,0.45378687303821535,0.7709325052584928,0.7700845179539564
970.0,0.4535025098398059,0.7685811640690864,0.7664832215798338
971.0,0.45409152279027154,0.7694148003437868,0.7677864892443091
972.0,0.4547314105042727,0.7680602207436491,0.7667235748814024
973.0,0.4555562212720119,0.769777674176885,0.7691377191236525
974.0,0.4560468444563341,0.7696986804359238,0.7682901843882267
975.0,0.4558210040145011,0.7676479785410508,0.7675512744864863
976.0,0.4556903730431749,0.7715659864722139,0.7664808894071812
977.0,0.45568103915974706,0.7679672517392708,0.7669348674057902
978.0,0.45597835642351614,0.77203730173277,0.7696893791458119
979.0,0.4551659946146478,0.7672165244809903,0.7682940491198542
980.0,0.4537284768983578,0.7722022366596035,0.769096778857935
981.0,0.45423617573382813,0.7662058523573074,0.7679131136463858
982.0,0.45410754095106803,0.7704109408429868,0.7701387666450278
983.0,0.4540560201780726,0.7688881671214262,0.7688614567571623
984.0,0.45360498848242664,0.7683377780728682,0.7673104165936401
985.0,0.4533707468815074,0.771436539113253,0.7694359651981119
986.0,0.4545309739256683,0.7686718745060721,0.7687915281092628
987.0,0.45490076942050794,0.7713138948518885,0.7703272523908612
988.0,0.45435614554887815,0.7678479074417598,0.7654561274196169
989.0,0.4540711603963523,0.7701386693738757,0.7709598520101612
990.0,0.4534804581780804,0.771107477326483,0.7664288929371993
991.0,0.45378021133810253,0.7681239057413916,0.7716889388814658
992.0,0.4539255848902605,0.7720727448545512,0.7658017252298426
993.0,0.454281981352739,0.7686117729285904,0.770506837866668
994.0,0.4543905764492265,0.7729572330043052,0.7670448685046092
995.0,0.4549027255446436,0.766412858639219,0.7703661579875379
996.0,0.45592064502203616,0.7728050398666024,0.7696682444462963
997.0,0.45513531394378004,0.7646898999417462,0.7664980465796754
998.0,0.45566923288771943,0.7729843640044095,0.7713868638608439
999.0,0.45486087985588486,0.7684906674037505,0.7673611553011193
1000.0,0.4540359983876704,0.7701517834873752,0.769246030574718


==> anc/Fig_2_a.csv <==
0.010888413894314703,0.013436866758566505,0.014869627888385098,0.016337231989447698,0.01709282070991772,0.017491423086812716,0.01811860262098376,0.01844032628948901,0.01856400403981172,0.01858672861057817,0.018186364386133167,0.017905664196596543,0.017376103144084117,0.016566056527812907,0.01571119114138824,0.014529445870744128,0.013322987977434912,0.011983918374946629,0.009934943818353092,0.0075798624576884285
0.011034511967018651,0.01372859519557035,0.015151539814244754,0.016596121308582686,0.017402114801914812,0.017770943562074867,0.018426324426665683,0.018693802109259115,0.01887400888038073,0.018859809756145197,0.0184510874049565,0.018182426931930874,0.017628158570394847,0.016758066378461854,0.015922363089215803,0.014711297310872467,0.013531987395729101,0.01218732428653821,0.010027049263563114,0.007679913319592407
0.011246846358644359,0.013910260729150453,0.015404636105952668,0.016838218250790245,0.01765941448256462,0.018047563397345198,0.018777939288606625,0.019012316834706146,0.01916428530103139,0.019135318603365516,0.01875834375805981,0.018466678010458273,0.017917849306113957,0.017088228821420394,0.016167191250187844,0.014915756411589246,0.013821785449844581,0.012374527646349505,0.010187561349068128,0.00783154712640543
0.011445130236384918,0.014145388395624854,0.015654104968701812,0.01714546977662066,0.01794666834287666,0.018368441881144136,0.019074579867994865,0.019326807327451838,0.019519417960980955,0.01943509314921601,0.0190517215500798,0.018763151549090397,0.018221482218682902,0.01736987678635639,0.016425213292981442,0.01517712058454196,0.014025725258913371,0.012584583637164281,0.01044626907519116,0.007960839888501572
0.01158078724366124,0.014322011811670574,0.01590324486153041,0.017346023385203645,0.01822100242284547,0.01863344047505278,0.01935820091977542,0.019597223445766143,0.019816632832055217,0.01973440845537973,0.019362116835699304,0.019033385746789852,0.018501473595789162,0.017621379900722444,0.016691891830728466,0.015437976154953317,0.014232935011312096,0.012781099640911828,0.01051355556914535,0.008102714393207068
0.011826146376628365,0.014561001446644047,0.016166325233166263,0.017649043006514657,0.018513391395434644,0.019007700269981172,0.01965224068040256,0.019926757157622148,0.020146565270761422,0.02007010571711158,0.01968423430841633,0.019364285279276167,0.018750511803420827,0.017906917543779557,0.01696696263845995,0.015654433091973802,0.014382187544045128,0.012966041110572696,0.010717725232401333,0.0082327377781449
0.012211457930554224,0.014923666160129122,0.016462602184901108,0.017911784909123537,0.018882427143541915,0.019345315665291424,0.020010592402684668,0.02026168875851493,0.02047357710648438,0.020407978178596988,0.01999120164195147,0.0197086127016186,0.019048855602391227,0.018172104337147613,0.017248955949400513,0.015873678953280807,0.014656674872421309,0.013116111487644402,0.010797294372986382,0.008361048865971533
0.012315773744900269,0.015115394299885662,0.016744150178380688,0.018219350676910887,0.019186030660285,0.01966395653778141,0.020330400402527884,0.02057707419863664,0.020800511957976938,0.020730549327670742,0.02035310052091114,0.020016070408283636,0.019352572030606766,0.01843244762708424,0.017539280701897822,0.01609823341482355,0.014847834279691177,0.013290146266260485,0.010954972048185947,0.008405362912858216
0.01257346881921575,0.015434806287989352,0.017091355499644106,0.01857870655667809,0.019525160200149574,0.0200287150174123,0.02071212228915601,0.020931656904554896,0.021176947476433422,0.021087032208281994,0.020664646226634942,0.02036419254953623,0.01971198374792572,0.01877224500281927,0.01780261548954981,0.016387105954984597,0.015093288602458075,0.01355322616789569,0.011157903175360615,0.008543364930403403
0.012690881310078823,0.01567305331950568,0.017270629934516526,0.018868622779218074,0.019776865649650775,0.020380554783411418,0.02106952466852189,0.021261418060062917,0.021532819592527584,0.021466987695398773,0.021065072993435574,0.020727692331277713,0.020011134851863625,0.019076603082174785,0.01811421560948466,0.016669879523829728,0.015324232953912859,0.01374859187828207,0.011434882067958554,0.008654130296940904
0.012877136069237464,0.015943406296648168,0.017567976010419775,0.01917883364354834,0.02009848085607293,0.02068810986630277,0.021430422054748353,0.021640530129495364,0.02193115642886618,0.021877655219485505,0.021448620058557185,0.021086515372863535,0.020369768490336955,0.019423389576845394,0.018427733269533866,0.01696086296952507,0.015523200807321334,0.01393327159966191,0.011535911344668394,0.008813124046637843
0.013088368521544913,0.0162208837305186,0.017831460376521422,0.019521083554272477,0.020424065083218708,0.021089992277117945,0.021831368521609575,0.022057700231911025,0.022312416256794303,0.022229933213889937,0.021832025328777344,0.021475977012298288,0.02074347287060948,0.019769584069836883,0.01876912234168493,0.017265671249481453,0.015774293969141453,0.014192620295487535,0.01177521145193551,0.009063262077943342
0.013288170752251322,0.01653607797443494,0.018124150082887567,0.019835015031327313,0.020791239779917762,0.021434040047636264,0.02220034463910747,0.022448971730377146,0.022681908170990184,0.022629657976260684,0.02221353500610814,0.02186258858402078,0.021124331031030102,0.02011308620190187,0.01908095989193234,0.017621425152429638,0.01607985203792406,0.01437883371804051,0.012009956740667507,0.009152721392564303
0.013512554426718601,0.016815954576516544,0.018462861345617126,0.020167734579326854,0.021213294519533347,0.02188988923760332,0.022622069864040997,0.022898409935019983,0.02308834166320478,0.023047605481399093,0.022588446252713976,0.02228070715157,0.021491878547290715,0.02047038815078192,0.019413060442623618,0.01789482575660944,0.01628230570598336,0.01458112758081097,0.012254536131842087,0.009269213777264303
0.01377765439344057,0.017136964701522935,0.018814861164672257,0.020510590063149772,0.02166318094511551,0.02230179571817861,0.023061784293041128,0.02334257653478718,0.023535128529576062,0.02350361934316069,0.023033177182701047,0.0227114744940038,0.021893288856190418,0.020859399861379576,0.01977368539377176,0.018240071125940727,0.016584780114527336,0.01484239407459122,0.012345532191161721,0.00943650156546537
0.013988425538297383,0.01731084427555192,0.0191276180808527,0.020909527340456893,0.02207239978128003,0.022675231349357866,0.023529990577620768,0.023709667689925204,0.024006330280704324,0.02392212922218638,0.02344349586086442,0.023143023989884114,0.02225739796144222,0.02120935021716806,0.02013585738777815,0.018570095744593264,0.016874063235196957,0.015080826668183386,0.012520930450145355,0.009571751349448075
0.014288374843141416,0.01764740120848878,0.019482649594182784,0.021172725084652996,0.022423801749416477,0.023100670314843356,0.023951130896258884,0.02414267715212169,0.02440407856034478,0.02435825629642943,0.023887952106776376,0.023582913428748385,0.022631819863645992,0.02159480199479042,0.020453633622367438,0.01885858591502349,0.017240977453360888,0.015295614814019998,0.012749894509361022,0.00973103810047923
0.014603665916714548,0.017890540912604294,0.019930940512519903,0.021554627021401544,0.022875299436596795,0.023517541201929733,0.024401411731012485,0.02456219605546892,0.024867128290892472,0.02483221946498896,0.024314613521007236,0.024038304951055897,0.023109712558660993,0.02202779957663086,0.02083941352375015,0.019184795126414737,0.017516609217909745,0.01562012850135121,0.012987266338720098,0.009999439172563377
0.014849975956038885,0.018120801426793707,0.020295328518218952,0.02191464326543292,0.02329653065533145,0.023955759787175547,0.024815899430287697,0.02502637614568797,0.02535495326740405,0.02526631150286023,0.024808616904624308,0.024481845609447047,0.023515991700057446,0.022423556733413195,0.0212524299972264,0.01950931032089238,0.017811351617619445,0.015905018770058215,0.01329330546252779,0.010153080211237574
0.01513630431499608,0.01848958840179617,0.02059068594838787,0.022319434394072316,0.023744159728585436,0.024416346484793145,0.0252645735824867,0.025487563417490287,0.025852984681426237,0.025716598161895206,0.02528450020977699,0.02492021481832381,0.0239708255693815,0.022861568261857347,0.021601971996992153,0.01980950202612251,0.01811978050460297,0.016125469040601963,0.01352738936131388,0.010265982744116582
0.015403117118298932,0.018920682293357693,0.021031913503904022,0.0227447290581944,0.024177426230471845,0.02490846822284058,0.025741803882727766,0.026007624739385372,0.02634050095533332,0.02622918830477339,0.025763348022325654,0.025399894979955442,0.024436340609197568,0.02331170784370482,0.02197546934156088,0.020184101990296053,0.018461401119041546,0.01642377864832286,0.013715535196169845,0.010384397663145374
0.015690627944572738,0.019278709251957123,0.021425258874706685,0.023196815227969788,0.024645017360215207,0.025399501680571448,0.02629486484782908,0.026510858841237297,0.026922756688254265,0.026842751406839567,0.02629655041919978,0.025929528770610888,0.024942228817595613,0.0238255232736924,0.02239954197206717,0.020564523558725675,0.018830987059035624,0.01673147760647534,0.013920609470115374,0.010521868429683468
0.016025968521029235,0.019692119432264336,0.021818552626884098,0.02372920911018517,0.025141551949529863,0.025951186302813425,0.02685254868643545,0.027083924552213166,0.027517411149171597,0.027395200314520175,0.02685340684838025,0.026502183658549436,0.025494524586584938,0.02432888659916095,0.0228885501149615,0.020994434022519617,0.019215407940740573,0.01703545554241795,0.014238342242250157,0.010677429683877783
0.016338346709740423,0.020134768952620667,0.022303810538583296,0.024184782124925235,0.02566771753010591,0.026544304368706854,0.027424747280396438,0.02771153792029345,0.02811587965072104,0.02803024876827267,0.027427664645054792,0.027070089755073447,0.026045058620916123,0.02482817560454919,0.023383231038221805,0.02148165193175057,0.019631194476905586,0.017485170208670322,0.014684544530220328,0.010888081314717009
0.01661551713690685,0.020590124658949722,0.02283777677141905,0.02466012942723394,0.026174233266936672,0.02709204945437149,0.027970123415176188,0.028320455825633393,0.028673085868356006,0.028599750028633332,0.028084154858654307,0.027699830990034834,0.02660185467970794,0.025358793521937602,0.02393659013001326,0.021942485658343346,0.020094887599563436,0.017880087479217665,0.014941553563519809,0.011205482610389233
0.017003840617899176,0.02098019274973616,0.023403162467403774,0.025167062729344835,0.026793396398079,0.027719355493313284,0.02869406454211357,0.02903345697275628,0.029351493133747603,0.029299695555141253,0.02875086282151642,0.028333490567603863,0.027172149220816493,0.025930765621899676,0.024462983245553595,0.022391480308938082,0.020525302009688707,0.01817714661405829,0.01520707382488749,0.01149425109033942
0.01753421144818072,0.021577709544639556,0.02409325711307448,0.025834870474198468,0.02749869522050103,0.028512186971592485,0.029412917119292066,0.029748968579353694,0.030127468390772055,0.030048879832127076,0.02954304189808425,0.02907339885943245,0.02784444729464671,0.02657466170878321,0.025037804674284177,0.022933139786549685,0.020881966559458304,0.018603276720292727,0.01558175069848753,0.011702158593657988
0.018052628809690965,0.021980842294928242,0.024606186920400806,0.02645795917663761,0.028160677385172705,0.029153726385455277,0.030121361286445412,0.030474035651937532,0.030815851976677213,0.030737196565033608,0.03025652002823678,0.029835488431825378,0.02854247791607724,0.027214097298935504,0.02562506351620802,0.023509087392377965,0.021397541964883266,0.01894740590332369,0.015807959668970164,0.01192052413595281
0.018469483452787275,0.022405361279797087,0.02501243207521175,0.0269916596959432,0.028743446330075913,0.029816087590408994,0.030815373074387104,0.031219800689044147,0.03160761183295645,0.03153378146606118,0.030972209042531347,0.030567747456767838,0.029264234710564885,0.027867934871626632,0.02619621504469348,0.024103090492317132,0.021895133826513855,0.019406974852007184,0.016107258834084485,0.012183379905116594
0.018843081214330495,0.022989268110297077,0.025539476004034944,0.027592934059931216,0.029496919162821874,0.030573190018446158,0.03160668595414417,0.03198916164918008,0.03243495537156889,0.03230771661060132,0.03180145251808572,0.031285231731431676,0.029997357809896076,0.028549551415471355,0.02680884951206686,0.024690070318631754,0.022367393591558486,0.01990057502812981,0.01642621429019749,0.012368122287491724
0.019283845602764492,0.023492382221751894,0.02611779879619959,0.02828092619046457,0.030213955148182252,0.031289965436107486,0.032441198481640815,0.03284191133217249,0.033346070836487975,0.03318415752911636,0.032607204076286964,0.03213431063047104,0.03080337115557041,0.02924949290158319,0.02745681039389283,0.025200350599251624,0.022930222586623326,0.020250976653614482,0.016789560287217873,0.0126566605943118
0.019580115194917768,0.024057871752783417,0.026777706523721634,0.02902731212883391,0.030886016842888848,0.03212201300483586,0.03323578979795233,0.03381028201145706,0.034283406261788094,0.03410862015355103,0.03348577189710287,0.03301554688119928,0.03164961627035288,0.03005623799547657,0.02816257470117094,0.025896738840583394,0.023544786618245436,0.02077995043802228,0.017183188383355218,0.013077865823441621
0.019944518907014146,0.02467565694798633,0.027503408829159734,0.029767605662185663,0.03173075659925088,0.03301948223605966,0.034210876072957114,0.0347997361844394,0.0352270961225353,0.03503158183877529,0.034467571145244645,0.033849719970065376,0.032567250785345676,0.030858794019867495,0.02893461661940034,0.026578944090319884,0.024185550719396168,0.02137603774792748,0.01764641682142261,0.01334580617561548
0.02029074218283341,0.025209227936751247,0.028125121175739783,0.030519366897213074,0.03253279484026183,0.03388627040637583,0.03519714051139438,0.035795498086047345,0.03627643814518282,0.036001984245455934,0.035530459165732796,0.034910302596524403,0.03350594210142845,0.03172263953136385,0.029699966585043664,0.02728249407035125,0.024854277234043945,0.021792459574312566,0.018040912792071977,0.013784696334627082
0.020694721272329877,0.025916814075654455,0.028918531978116536,0.031383257695709245,0.03339868109938526,0.034870258978563044,0.036166761161388686,0.03675163502485543,0.03734161935145209,0.03714576988569401,0.036636586043063975,0.03590551239305768,0.03455070172150762,0.032667498038406635,0.030540802414940428,0.028064291093588118,0.025371858809562088,0.02241618093643933,0.018600012912605737,0.014060316949102916
0.021153048650986897,0.026661729354872182,0.029663961068061254,0.03226201723805115,0.034380844730498586,0.03595015266595927,0.03733135547947613,0.03788062412115356,0.038433169507155106,0.038281144292657186,0.03777358663229109,0.036964230337545464,0.03552828497697829,0.03354380323068564,0.03143536799478912,0.028825364247740435,0.026195540583133392,0.02308845980970592,0.019165350666463635,0.014501076080121507
0.021797175468555332,0.027376887100651816,0.030548924921648398,0.03326589425848236,0.03547519837975171,0.03700352108416609,0.03839813014886928,0.03903306197142277,0.0396035946024159,0.039541860057603406,0.03901742619159313,0.038107345172536694,0.03668812909589131,0.034611383581741303,0.032431347175874724,0.02968215070707781,0.0271006446612795,0.023782409066947008,0.01975564334035017,0.014980499115089673
0.022366943328222946,0.028213019075675853,0.03146748045667539,0.03425411328159513,0.036614661621536086,0.03828901448898594,0.03977529014420636,0.04042515623994152,0.041039984892000676,0.04090589939023336,0.04042498154426808,0.03941813888900249,0.03786820040264399,0.03582308461438079,0.033507648714675514,0.03068936030470279,0.02789741865839243,0.024325453108780502,0.020184075402573987,0.015246408594544302
0.023022477235613435,0.028907774237013285,0.032363423978373336,0.0352477873669254,0.03777086556456944,0.03963578825499042,0.04105720835789934,0.04190619680102476,0.04248429471692928,0.04235440788639559,0.04188440882181848,0.040857435189673476,0.03914072637826055,0.03706858748633826,0.03463053678182317,0.03162422453018499,0.028664238031838225,0.024974328426278693,0.020643926674318972,0.015654029096115667
0.023724858231888312,0.02962197094780193,0.03331027296181155,0.03630241949882179,0.03896887616861208,0.04083409265382656,0.04255123280354783,0.04334571508985541,0.044069671020709675,0.04394341883550086,0.04338328759392906,0.042333247331801736,0.04053596345226717,0.03840647905781492,0.03568370777695039,0.03271369946287654,0.029582356993328344,0.025750857937091424,0.021176281572376644,0.015998110918728735
0.024312394195451354,0.03044534934955827,0.03445099271588246,0.0374247307850823,0.04011116928819449,0.04224521192289501,0.044141328192300995,0.04492494715335427,0.04565510994432152,0.0455252004429289,0.04512370819968549,0.04387288465379359,0.04206526100478473,0.03976592248447876,0.03704929873724798,0.033783112094409526,0.03048145494304896,0.026408818801100978,0.02177691491886555,0.01653622461628595
0.025013658566298305,0.03143467420117036,0.03557887383235984,0.03884502956273648,0.04157352304190591,0.04390374598324142,0.04569991205041605,0.046798072954832154,0.04745703274100613,0.047377479332125015,0.04682586664105702,0.04569699551149363,0.04370115534895802,0.041268057780516246,0.038355883981549085,0.03492188769899705,0.031407609498090266,0.02716016796192232,0.022368363732254905,0.0170876538351939
0.02586439275560007,0.032174153665882964,0.036723688908786675,0.04018047765670309,0.04309819101251675,0.045601670248998305,0.047520073428611316,0.04882218849482712,0.04938674284749695,0.049337569760496844,0.048751719301634314,0.047495441236406845,0.04543035978361184,0.04283890253440296,0.03983322483766372,0.036150683387500715,0.032675600428040776,0.028183067418265928,0.023230069901054178,0.01769668778683915
0.02664611999015773,0.03324502597357005,0.03823650836798971,0.04159745136732595,0.044739592133436146,0.04735913158828276,0.04941989263748175,0.0508449499092968,0.051482823734217024,0.05148858488565873,0.05084953952686994,0.04948227310453611,0.04734493764742184,0.04467947207481017,0.0414021360477047,0.037381335916380605,0.033658505875256546,0.028927558695140968,0.023780039183278093,0.01827784673677059
0.027229340744634248,0.03425344528246264,0.03964209109512942,0.0432749544566775,0.04641967688205201,0.04925007947269602,0.05159407451074363,0.05311850463948758,0.053771291307213,0.05371432545179249,0.05308965215861624,0.05169372014163799,0.049378620934353815,0.046395013995115975,0.04291592013968116,0.03894282021348456,0.034952288434526274,0.02997480803844984,0.024502239755317352,0.01875796319637824
0.02805571217783334,0.035259662051920486,0.04081016082644796,0.044896421762405526,0.048329587935640586,0.05130369302978775,0.05384187697476737,0.055487369807288606,0.05618394169531911,0.056185019528871435,0.05549478875397245,0.05404026508123701,0.051527076338165764,0.04835249885092934,0.04459338805279396,0.04054266876566655,0.03627800625376618,0.03109097232682532,0.02538806458181446,0.019303616228600908
0.028847939472779856,0.03665581299856042,0.04235879102497746,0.0465856502041577,0.05043380972049514,0.05381639163036664,0.056198341377968995,0.05815278419648972,0.058910059462729175,0.058986179662548203,0.05837866116450996,0.05671515343532268,0.05393671361677613,0.050552719837813447,0.04656381773934927,0.042145329016420485,0.03767661977466479,0.03213768162428434,0.026137939978010723,0.019885679489016886
0.02963026728646894,0.038056728380903494,0.04381201291042046,0.04844613209983535,0.05280144562479707,0.056208770568868846,0.058891886121429066,0.061065464619465736,0.06192482935786004,0.06203586509624148,0.06128069102621676,0.059607426276555214,0.056452700329953094,0.05306581686865329,0.04874570010355648,0.0440306535854202,0.03930005152309149,0.033259714748783135,0.02710957645821382,0.020476783234745857
0.03075409758608439,0.03924119181006324,0.04561178871552725,0.050396109185926796,0.05526097714749062,0.05916361551967048,0.06191136485234272,0.06421872832860574,0.06520222534721447,0.06535834516190162,0.0645291451824526,0.06265509513163403,0.059481630802997704,0.05558450351740721,0.05096547012580151,0.04600959712290585,0.0407950441991753,0.03462257010166314,0.027945496668914018,0.021124703753890476
0.03185980170785596,0.040523735100903825,0.0473878579864161,0.05282113005508271,0.057992216216994324,0.06204328351550216,0.06534573047249258,0.06783066591646969,0.06901224923376914,0.06909792594681104,0.06813696374521332,0.06612242939797362,0.062647538574572,0.05845462477574277,0.05339632643056136,0.048195271364323035,0.04248115718516865,0.036027453103349115,0.02901058919104529,0.02189901906769853
0.0329582391857369,0.04211455574119336,0.049152238952369434,0.055238810995029385,0.06073565702114864,0.06548131664666022,0.06905077622323758,0.07195976513968998,0.07317838212101466,0.07318077690164551,0.07235989283154329,0.07005769039166522,0.06624831380777267,0.06171436365810573,0.05617299350464886,0.050418355546628595,0.04441883519656079,0.03754184017264476,0.03024166391622119,0.022764795782139073
0.034253256454716545,0.04392954637635897,0.05135874937772127,0.058086021002553986,0.06391769130300125,0.0691311973918013,0.07309430067169122,0.07631103762097004,0.07771978330207978,0.07789199283420738,0.07691403638093272,0.07441828373752254,0.07034913964084503,0.06517216265630393,0.05928965932592873,0.05302548197041993,0.046696885496488066,0.039201272108430434,0.03158470326628899,0.023710920258669138
0.03540913061336243,0.04560787069786741,0.05385904977789012,0.06080098381206746,0.06743120485822247,0.07322294993738251,0.07762166391555779,0.0811510098023325,0.0828550840347854,0.0830884164604858,0.08203706527315338,0.07918115514978534,0.07477659468429981,0.06926686370706689,0.06254962876774361,0.055958823978414486,0.04904340935179355,0.041146522873088086,0.032852937112205244,0.025030876482665988
0.03650696234778672,0.047464143143581314,0.05642950985196792,0.06418789165050164,0.07152834428050564,0.07776715058897068,0.08265366326749947,0.0868112283415853,0.08880463280175899,0.08896930310241676,0.08772225744146502,0.08462075726071255,0.07975857462943912,0.07361482488685733,0.0665404050232112,0.0592124530418442,0.05172019358944901,0.04325593469511673,0.0343961540047663,0.025890419628381248
0.03803564975346663,0.0497375092714571,0.05898091884021825,0.06781106820232871,0.07581927308351216,0.08284608192504489,0.08833501072878207,0.09287833994322638,0.09543428713678999,0.0957817883913368,0.09429502025217301,0.09082326958722653,0.08540910333042143,0.07872891205927829,0.07092030504846415,0.06283301840997663,0.05459294207317898,0.04530582796165287,0.03613481164292063,0.027178266287336203
0.03932497262905079,0.05166701936664536,0.06193768646652675,0.07148269670028655,0.08066058461779829,0.08855859853360926,0.0949193310077545,0.09984840298845715,0.10281942196267754,0.10338093827554158,0.10178892921319757,0.09779852314724018,0.09178649525856489,0.08442288143976047,0.0757280833632686,0.06691296076457104,0.05766909471410459,0.04779308714129199,0.03773175557696634,0.02804484172148936
0.04076640049462426,0.05423645781987872,0.06543786523364892,0.07592299217627979,0.08592391434713302,0.0948533255917179,0.10220680493915937,0.10796654066213844,0.11117594320465796,0.11208000384296346,0.11025473573476767,0.10591557782631666,0.09895142645370766,0.09079037701489488,0.08131912461591054,0.07147871992788593,0.06093647312809142,0.05047182340329492,0.03949372202181783,0.02934409673591725
0.04202778821183257,0.05658560201312619,0.06873227387255104,0.08076169290816762,0.09195526777696979,0.10220265627026107,0.11033062420153979,0.11683279728223388,0.1208556177431381,0.12200397719476125,0.12009571846939884,0.11512632575474861,0.10706936662600829,0.09838213333301128,0.08738244147019344,0.07643083874371272,0.06481229414464447,0.05335996031196942,0.041466455473539346,0.030829786110669687
0.043762235596174745,0.05934954265214865,0.07257197653811832,0.08618640660424384,0.09866057065855946,0.11016604270689281,0.11974721137992772,0.12727666901467996,0.13208072630638978,0.13326821351057527,0.1309366821867638,0.12539024318882805,0.11677807338799798,0.10680454891337628,0.0945971445375312,0.08213771119132939,0.06938453073756357,0.05662712393204872,0.0438725507645133,0.03246327950159147
0.04570232124257785,0.06234625923830345,0.07682676868553952,0.09159726981380112,0.1062246967772177,0.11962540509982722,0.13028370678757173,0.1392471638029735,0.1444355940592929,0.14610984949687023,0.14364570094358955,0.13772557797926765,0.12774341565594013,0.11642194243392327,0.10311597157839131,0.0885944396435874,0.07419857717996207,0.06029227948772271,0.0465434086834348,0.03436141732750497
0.048212269467377375,0.06605436899797891,0.0817023672102958,0.09809065837338808,0.11467316739448527,0.12984605395610518,0.14208612819178204,0.15266022845193888,0.15855560751109207,0.16070083808872923,0.15842937145056124,0.15154513831525185,0.14037886808797298,0.12757458652463316,0.11205454002972759,0.09621124354289665,0.0799840351172786,0.06463839245298053,0.0491000605842489,0.036616781643839594
0.050223008864216066,0.06986367164402647,0.08690194930341334,0.10527276297622062,0.12398565380519727,0.14121008593112677,0.15583416616835588,0.16771381898778204,0.17491206372469364,0.17754585053108213,0.1751625552183237,0.16727103544969618,0.15504036926788045,0.1402661828178654,0.12291328843981793,0.10516831702752648,0.08657292029265584,0.06886627877358466,0.052015003873186354,0.039282947786565034
0.05285127063123952,0.07374921571570149,0.09301484315651917,0.1135647563714049,0.13438357608612786,0.15416802613116765,0.1712925816647492,0.18465324309889436,0.19289960249249252,0.1960104061848429,0.1936627206743665,0.18519883464131207,0.17154646711536028,0.15504712117589797,0.13570146192084567,0.11523397251855637,0.09426335796883838,0.07443302160991878,0.055633842733545165,0.041690082346566876
0.0556597674445549,0.07858526083460693,0.09899514339365093,0.12249951376479566,0.14620537742241163,0.16893347417534635,0.18812907411494106,0.2034426919832188,0.213017424302019,0.217167280044891,0.21470837108966465,0.20558377547018436,0.19065526953295842,0.17156008546062143,0.15036224994383168,0.12659714854548978,0.10293588219851336,0.08088065363391583,0.05989713146442292,0.044634724204270816
0.05889364461866015,0.08337056458248447,0.10638740013766,0.13222960720452895,0.1589120858172038,0.18508722141479692,0.20643458143339766,0.22385020467040095,0.23512163961788154,0.24018644251388518,0.23790791857942392,0.22831306919992406,0.21191394834168206,0.1908635719000307,0.16691476772834818,0.1403184706200363,0.11363872146379228,0.08803913041415296,0.06466881842645418,0.04827599953755468
0.06235183260644267,0.08855791950445079,0.1145720744267549,0.14321417078486978,0.17334327641721628,0.2026286249266727,0.22673451552301677,0.24625391444275008,0.2585821345089563,0.2645302267298378,0.26285653001831505,0.2529253264957495,0.23516911882234226,0.21232921387306403,0.18554885465027446,0.15584851101938904,0.12520605965933437,0.09656522845972622,0.07014053228387424,0.05198631997072228
0.066039994933055,0.09547286124499736,0.12319921391283432,0.1554367351022962,0.18893084837716728,0.22114390660993263,0.24770857958020964,0.26940459722930443,0.28322452340105864,0.29031835115598753,0.2888734103542466,0.27896366128688477,0.2609506517789462,0.23628846493164793,0.20717600603554015,0.17398262363315742,0.13902639182894885,0.10632467102023262,0.07728199431147195,0.05651205577002238
0.07023843924038127,0.10247145166895497,0.13324362135421128,0.16909525431904343,0.20609918207095043,0.24148414794223913,0.269874673019041,0.2931607924644841,0.3079907625076447,0.31599686720678016,0.3151661488533772,0.30597105841409855,0.2873765716495439,0.2619295959305787,0.2307304020729954,0.19423785742232713,0.15508066010768448,0.11752356849153346,0.0847819923858413,0.0621693197542871
0.07495070040661865,0.11023556891258428,0.14409315392183233,0.1831700390306631,0.22396931776732784,0.26188959372639714,0.2917987619195549,0.3162115697257464,0.3319021613618364,0.3403428832208815,0.3407544493148635,0.33196979549074257,0.31433386055015483,0.2888196755034215,0.2563201929547623,0.2169612220030529,0.1736626837875184,0.13092524124784424,0.09427308323422183,0.06884440230050926
0.08062172066716308,0.1195344704146265,0.1563149887663249,0.198730146420918,0.24225335747596602,0.2819112584245411,0.3131499792986355,0.33734558786586083,0.35353328384028637,0.3624243804037028,0.36368287695929535,0.3559632353967949,0.33985479889232745,0.3153520757235844,0.2827386902808044,0.2422809663353464,0.1949231278483127,0.14716179079255703,0.10541708558429,0.076507701318271
0.08661309260719803,0.129640692635299,0.16959709035291026,0.21518033353434543,0.2606103940967633,0.30118852232118026,0.33223841593712405,0.355816302587024,0.37196235133330585,0.38100422155838953,0.38296235419589936,0.3766435590668191,0.3625007933110518,0.3399737059779489,0.3089065185912783,0.2684847688311343,0.2182961583710227,0.16605728199391911,0.11881757679686389,0.08439544624455038
0.09379423875362354,0.14081676696617199,0.18429350248863466,0.2316782970769152,0.278367117052361,0.3182795506991311,0.3485222509833812,0.371124790885108,0.38647137123815095,0.3955872299522113,0.39795244085602177,0.3929263894333474,0.3809578731382552,0.3613186368314033,0.33317156196769737,0.2942838188184561,0.2433459186620243,0.18818690979190686,0.13532935811085808,0.09432648040244968
0.10244042268236625,0.15273820480092887,0.20015300475942438,0.24823036353985342,0.2942047554724032,0.3326726563786548,0.3612645098177435,0.3826615963260844,0.3972430751475034,0.40618820281945917,0.408824708877472,0.40498891548617894,0.39512488648678573,0.37827633713725506,0.35352500449698965,0.31813705825537236,0.26979972818070913,0.2128075289139405,0.15454400151650013,0.10600706893944095
0.1113952916198594,0.16547147621926922,0.21535732280744274,0.26308046546858044,0.3077149646605568,0.34387006694612865,0.3706330148407071,0.39070287619601823,0.40471073852194545,0.41345067651562234,0.41633836415800507,0.41337720477360335,0.4051772252596658,0.3909678075912014,0.36952240837068645,0.3387981794364357,0.29512213978079843,0.2397770786183537,0.17723661611115527,0.11997126879141663
0.12242473868885545,0.17817246173404916,0.2297897410149317,0.27615168561486303,0.31805104768365833,0.35202991872989997,0.37710403775750906,0.39593147427991904,0.40948833381763544,0.4181638081845279,0.42125650744436555,0.41908615175286196,0.41219837853490726,0.4000290733892383,0.3813264507992876,0.35485185431161265,0.3174521302262888,0.26656035283969703,0.2017434929050208,0.1370221864611548
0.13388358207924064,0.18960635285672023,0.24190334466814287,0.28609407701108497,0.3251627219566639,0.35729898431435486,0.380935653513753,0.39897436987044493,0.4123578106527359,0.421051803411278,0.42430751822959223,0.42273614041121965,0.41702547812333063,0.40638830854804,0.38985913066489625,0.36653567740603904,0.33502472487739715,0.29119091861966145,0.22899998526033336,0.15743026098571491
0.1458983387266093,0.1989965058364361,0.25120004165495596,0.2923058754879197,0.3290682875638496,0.3601643301202797,0.38263687623020637,0.40025720649978785,0.41373124556044766,0.42247524696917843,0.4259396604836716,0.42490987167977634,0.42018856651267344,0.41081973984504383,0.3957434617115895,0.37466612372876007,0.3477348502877564,0.310942511770294,0.2544714873770797,0.18078464469565916
0.15806299491332412,0.20430126501253235,0.2564415695988373,0.2949209092520939,0.32998074935733435,0.3603073693583391,0.38183620934247614,0.3995510746165065,0.41351342937800084,0.42238499162373006,0.42618969118350875,0.42571593482121406,0.42196619395652546,0.4135076175144623,0.3993861294122711,0.3795143304245818,0.35611629823787194,0.32533427428993833,0.2768096035463564,0.20568802620016632
0.17061585011015784,0.20712335049566089,0.25772923763073113,0.2941912677882225,0.32792191140638066,0.356862757203718,0.3773694200750777,0.39496906231956486,0.4105506345770169,0.41956912465934254,0.4238990426884727,0.42418501075211856,0.42140281778330957,0.41353932900027557,0.39909192480769945,0.38040120212800116,0.3603174340098327,0.33405946416304133,0.2938313154373187,0.23142290265303722
0.1852601802489376,0.2158868598449242,0.2596241767890662,0.2935326013792558,0.3191454900806802,0.3472407405266053,0.36522704113867194,0.37843631536113004,0.3966853267928771,0.4057189421204696,0.40987121306442786,0.41224106852351916,0.4103008940937328,0.4037752443786186,0.3841949909523272,0.368703529275492,0.355252379183141,0.3340080541797162,0.300690423869146,0.25239532366300144
0.19830213690885978,0.2314272687868596,0.2723056810417314,0.2995701912974241,0.3067303025161533,0.328338514290791,0.3434612330648649,0.3356057037861378,0.3456231308660142,0.35258959733345757,0.35747269489727596,0.3574665028193109,0.350454209661859,0.34989216861178335,0.33989086957714437,0.32985995440034227,0.32452457459429146,0.31346216978359653,0.2969809161351428,0.2668826509208312


==> anc/Fig_2_b.csv <==
0.030323028784935115,0.03636800578174772,0.04363712291573214,0.049208641269182944,0.053494298763113665,0.05811540181815988,0.061788065400304265,0.06495161556814161,0.06690640611174013,0.06839006018730609,0.06825614818009003,0.06716737938649033,0.06611941956708581,0.06397257478760812,0.060111594357145554,0.05486915634982504,0.05093606204206345,0.04571665129167215,0.038401636616812944,0.030756343394078862
0.03048356111262754,0.03660387420983798,0.043952909579311965,0.049539931794752114,0.05384099131666728,0.05850503725811454,0.06229018537937461,0.06546422541114287,0.06737506088314213,0.06883591277148983,0.0687563916845496,0.0676456832143664,0.06662926646975044,0.06449390987546716,0.06049045197032947,0.055205424114229254,0.051433484741637135,0.04608011522216955,0.038706135997328674,0.030948935428905092
0.03074152849129586,0.036927418874438046,0.04430305452912198,0.04980384739299751,0.054242473183327214,0.05884142008187395,0.06277759268848056,0.06593243849288916,0.06794728584268322,0.06938357039084403,0.0693100805643255,0.06822929096983547,0.06714570673512213,0.06493349006853565,0.06093756192389575,0.05566438665930194,0.05173621669385598,0.04642631465568555,0.038949365584894396,0.031234900882067262
0.030932525517341193,0.03718387130599759,0.04471338401045875,0.05031310857129116,0.05465820591559706,0.059371406616641344,0.06328459217400163,0.06650548425241207,0.0684780315150268,0.06984527131989407,0.06987344923706824,0.06885323976857911,0.06767879916338584,0.06539067153578183,0.061518696194121474,0.0561176946989835,0.05225394967404024,0.04684269587690528,0.0392559484518712,0.03143569892721913
0.0311183555190525,0.03752853206048535,0.04508517522907731,0.05071741833933684,0.05518649690880799,0.0598186747232202,0.06382411585544696,0.06701922960710754,0.0690667844808286,0.07045872385587314,0.07038712273783172,0.06935739018330299,0.06818153998387189,0.06595210929989594,0.06194913354730583,0.05652422714610476,0.05268434352864176,0.04727791853665427,0.03961168359898851,0.03155881447560652
0.03136544515961795,0.03782485735634302,0.045296793841170906,0.05102161031675767,0.05564528515119427,0.06038737627613421,0.06428931585570608,0.06764160831923374,0.06959405037530113,0.07105950983682349,0.07098528303441927,0.06991202932241468,0.06874779527603347,0.06651043030575257,0.06239137083685675,0.05693262985674091,0.0531507398521635,0.04769505643577317,0.04002215460735991,0.0316773494747647
0.0316142890815805,0.03814040007728599,0.0456384654361311,0.05153237991917463,0.05615095363666461,0.06083648302265883,0.06481998966873634,0.06819917132400033,0.070238168759795,0.07163759378714903,0.07162359071372182,0.07055398344556053,0.06942720808116953,0.06706477028597904,0.06290514251288093,0.05742142199264287,0.05362449441095653,0.04806106729479879,0.04045032331378148,0.03179287168372696
0.03183938059115252,0.03847895290012793,0.04609633205469648,0.05185097428866713,0.056490122391956755,0.06132531408829374,0.06531863632938835,0.06888129554365666,0.07080569018628287,0.07230126423258137,0.07227113702330118,0.07123317838945518,0.06998369321293961,0.06773957747615005,0.06336006654524122,0.05792587836498696,0.05405727147711542,0.048440483487622386,0.040914282224560394,0.03209728554146113
0.032053565614438784,0.03878513625523369,0.046445519784004116,0.05234884553691842,0.05703947453440578,0.061904626142564444,0.06585389089147566,0.06952270236176973,0.07146682042155807,0.07290329204677659,0.07297548826226001,0.07189556017749997,0.07066690502519946,0.06833806953313581,0.0640091944119095,0.058470929337918656,0.05457769380163553,0.0488152907495603,0.04122818953733082,0.032244772462376975
0.03233217091298982,0.03915758535090607,0.04695292947896534,0.052830982393589236,0.05754336400404533,0.0624441297569749,0.06649612542425037,0.07013316597433349,0.07209028608102569,0.07342780919942435,0.0736624896810218,0.07251663518788527,0.071270404224487,0.06891512457126685,0.06455807448235154,0.05898612000198984,0.055021243817337626,0.04925464833441638,0.041631961948875064,0.03258836757531227
0.03249900249230495,0.039588310837813126,0.047348800514310244,0.05331473885660469,0.05810946589479564,0.0630871409282012,0.06710145438271217,0.07080698643826444,0.07280793204583746,0.07419107224026401,0.07439785339676792,0.07316408583301294,0.07195987779808546,0.0695078323864838,0.06509158755526699,0.05948642850370677,0.05558225434452343,0.049649106871604384,0.042148116799473764,0.03286872359077777
0.03272531718170289,0.04017315785811521,0.04779396290001662,0.053822906794291456,0.0586368010272987,0.06360565446662002,0.06773421078253773,0.07160842933317492,0.07344512786587735,0.07486468045168636,0.07519041969500861,0.07390220461598257,0.07271812930870282,0.07021463697055783,0.0656250058110393,0.06007661006141492,0.05603569180116066,0.05014559496872582,0.04254087130063091,0.03310624435624579
0.03293008445856858,0.04060366096396996,0.048162646729453355,0.054458283249545075,0.05924326169388788,0.06431293074574264,0.06840945852490134,0.07233097786149277,0.0742998756369784,0.07565364133113174,0.07596408259445436,0.07464220173820929,0.0734421538855301,0.07085166734907228,0.06627000784076277,0.06068221084138527,0.056524314462019484,0.050643803190279536,0.04299930103460272,0.03325040730567336
0.03309151808823477,0.04097866180183564,0.04873596762550457,0.05483166473711481,0.05982580980907195,0.0650092762613932,0.06914288590670584,0.07297158157212791,0.07506446550643851,0.07634022470797011,0.07673378811697953,0.07539412219565395,0.07419881683575084,0.07163805114117291,0.06690280588395045,0.06130892400896834,0.05714981020327989,0.051147271369713164,0.0434347104337088,0.03350402147975204
0.03331628674181812,0.04148329596235084,0.04922748736768676,0.055290507417117975,0.06056090069879076,0.06573007675539858,0.06989785474531358,0.07374571963707688,0.07585672400354251,0.07722231162183986,0.07761515709704023,0.07620276242971327,0.075013816376591,0.07237059910517983,0.06767784510132802,0.06191755279604482,0.057697296099416866,0.05177228825035435,0.0438319090179131,0.03378141231671848
0.033535872397792946,0.04211151887542442,0.049684063714560404,0.05583061602802328,0.06129338890428287,0.06635065263828008,0.07073215672189535,0.07458502333234843,0.07668058199542487,0.0780401195160025,0.07847058716765314,0.07704437312541361,0.07583267091398287,0.07317020405221711,0.06825570347576376,0.06256626824403659,0.058278260370503106,0.0522598498597541,0.0442432247240356,0.03414242524592344
0.03374801692436502,0.04249832301653681,0.05008612758495846,0.05654698480254509,0.06199622254153257,0.06708684417852101,0.07157758030331424,0.07544335078033886,0.07761446561813083,0.0789320039860812,0.07933577332309483,0.07794524684874823,0.07677215052563832,0.07404148160147127,0.06911040722185234,0.06332818090863784,0.05884861279423158,0.05280958610730036,0.044725264984831495,0.034463094821364296
0.034050411605332835,0.04284624900453437,0.050534755703502195,0.057102705808815914,0.06264165626094535,0.0678793553720146,0.07242372684058346,0.0762253913037615,0.07861110392981167,0.07973242672029264,0.08028397433554506,0.07894904500014789,0.0777007518332739,0.07485164013029984,0.06991121716766054,0.0640123686563338,0.05943538855001379,0.05327617596156326,0.0452017830873721,0.03466227567465083
0.03426575511595715,0.0434025678079778,0.05124597471113852,0.05778697166902941,0.06341251953960327,0.06868154655283634,0.07336502433718414,0.07712133113277432,0.07960329799264433,0.08068054746279567,0.08134180372634614,0.07991455913120209,0.07861352438499243,0.075735585955284,0.07073767374227848,0.06476143867476113,0.06010558107413627,0.053827331516568586,0.04582760645709795,0.03500890991165192
0.034384549090026625,0.043870935259158014,0.05177865338795369,0.05845655931735658,0.06412272161261913,0.06943181853232247,0.07421362860720812,0.07809098524533437,0.08066998525352118,0.08174060450391045,0.08239007499155376,0.080996188626359,0.07960407009879883,0.07668360050326715,0.07155474925498018,0.06545226866583004,0.060802124319309675,0.05442230911901097,0.04626863309330038,0.035324971518164584
0.03463621391964278,0.04446652592578748,0.052451186016541015,0.0592069616852591,0.06494672220042216,0.07030364739254812,0.07511345873468593,0.07910650138771834,0.08173938499216207,0.08286216816576596,0.08352039040729851,0.08194620244843047,0.08053817522114197,0.07761589789282551,0.07240987892488296,0.06623247092023372,0.061419168442624565,0.055088726325230486,0.046745654706007465,0.035702972556861896
0.034843491418620524,0.04500679654694287,0.05290138711667441,0.05983428225001964,0.06570404974793921,0.07120643250153892,0.07620586823724917,0.08020118662786421,0.08287346019226796,0.08402992882507276,0.08467492276101558,0.08316758153861734,0.08166673932318037,0.07867146224899998,0.07329560457113889,0.06709927872067013,0.06222299344365035,0.05569878505046643,0.04734015534765515,0.0360855003719727
0.03510392749369744,0.0455363303111852,0.05355559978310029,0.060641366738037196,0.0667183622631733,0.07219792201306201,0.07735212110368378,0.08130215906981841,0.08406647448555288,0.08515911627111407,0.08593892142628447,0.08440638909485856,0.08277538650802273,0.07979985283391659,0.07422057428122152,0.06797424513072699,0.06289203056369752,0.056482833003323,0.047775963208413555,0.0363816489959301
0.035358546352952006,0.04608674753675755,0.05422739645844939,0.061478504067272184,0.06764619147488041,0.07328468667077902,0.07838834812245424,0.08249436432964721,0.0853445690634016,0.08646746727923561,0.08717950163635675,0.08578939942845144,0.08405304353568105,0.08088298848397349,0.07539357925833516,0.06898708565191733,0.06360277917670655,0.0573336512703039,0.04829976329984589,0.03664161931979792
0.035575531225009796,0.04672620924285375,0.05507413404135842,0.06224116105367433,0.06845015902004353,0.07431207138332091,0.07959273519767304,0.08381520944833928,0.08660821751330196,0.08770144517899901,0.08848953567472934,0.08698890170496681,0.08519458889811787,0.08214339974343586,0.0764128325354749,0.07004424278511272,0.06450795282538978,0.057985507217837684,0.0489889898224852,0.0370172950403921
0.03588093000627763,0.047342657809535164,0.055898409745521294,0.06300205099166027,0.0694583820404805,0.07540637793579451,0.08083981193471235,0.08515528233836793,0.08808656049956724,0.08912507218780631,0.08983311587799375,0.08842896955822362,0.0865479689962832,0.08332915800152338,0.07765294854969526,0.07105440973925523,0.0654647560893703,0.05869630697762571,0.04949814396440216,0.03740587952150398
0.036085904533680546,0.04793773446812716,0.05662031613939508,0.063920950316225,0.07041153003979479,0.0765058259044867,0.08218398353403732,0.08671894059392611,0.08951677051176124,0.09063309449169146,0.09142765163088676,0.08999760411088811,0.08804080710487411,0.08465092660447315,0.07882781522157863,0.07212795857125373,0.0664713332339843,0.05957928770862869,0.050054783547529964,0.03767445308510015
0.03640002594557077,0.04859248596155508,0.05737559699856292,0.06490838874932078,0.07151572539164656,0.07765233062533843,0.0833919803184714,0.08806309220387012,0.09094715885238135,0.09232680002683069,0.09293162301729578,0.09157432979324615,0.08950448371589463,0.08604393995296455,0.08007195818486784,0.07326321032476762,0.0673909303774782,0.06031572984030081,0.05077133670276816,0.03808378974892872
0.03679462066232556,0.049253826279488204,0.058296878924366205,0.06577423038527641,0.0727670385572861,0.07888928878918847,0.0848353808420902,0.0896292348670027,0.09258552316443416,0.09388324678404761,0.09462799714632825,0.09325238701963222,0.09107672590085364,0.08748677716507303,0.08132857119781872,0.07451358941579932,0.06838794760086885,0.06121048712800484,0.05139419317276446,0.03843543000987696
0.037117132955908363,0.050037544333527,0.05905612320150006,0.06678980560377824,0.07387286626315917,0.08020780757041915,0.08635740156279118,0.09148364938732807,0.09432187163844094,0.09569078322295514,0.09644898861871248,0.09501661489812775,0.09264579987416728,0.08908276961875058,0.08284253784460789,0.07582413322604425,0.06954022704704825,0.062152497356879624,0.05207340710479308,0.03884429932155162
0.037387003560504235,0.050729281373325455,0.0599263744787938,0.0678446207911924,0.07523428484719114,0.08160487926685407,0.08787265662522908,0.09311915464725032,0.09597038450946004,0.09744134527151176,0.09836127293297979,0.09680382250721721,0.0944534021535129,0.09068298926428922,0.08418059290209048,0.07714091760022812,0.07073044086488675,0.06323101247996217,0.05279046446722785,0.03931099656388603
0.0377044246824539,0.05134311177464483,0.060749870146618146,0.06899959670531594,0.07660190422689202,0.08308552957106899,0.08956817091675086,0.09500005371265484,0.09778986758587177,0.09942824947452177,0.10036682133367408,0.09887302326185599,0.09641499068909427,0.09242353942249094,0.08574676756089644,0.07840942909112311,0.07200670649650684,0.06412319585279473,0.05323514000123006,0.03981691217029265
0.03794506403715,0.052256543755756335,0.061885592078588465,0.07013298548312474,0.0779918943666032,0.08465708140604601,0.09132897941844442,0.09687038813547952,0.09999040043660978,0.10167963128066469,0.1025368365193334,0.1009242588556524,0.09842763457241331,0.09423918546855162,0.08742860299144477,0.07998330645836164,0.07318596824314443,0.06511858126133806,0.05398195038812469,0.040353100046666576
0.03813137018836434,0.053135027775318755,0.06283374149802536,0.07131168907064471,0.07927374772485045,0.0864218991525416,0.09326677491899789,0.09874230546335219,0.1021469138004857,0.10394985740760065,0.10477509058134474,0.10306891896707063,0.10046564727167706,0.09627859866758984,0.08922701165823571,0.08151661161759903,0.07454504640324643,0.06611929552595346,0.05484725101894777,0.04090476145530909
0.03844756070278051,0.05378963744665455,0.0639114908966801,0.07259180784848467,0.08104650504337813,0.08821295043661116,0.09523053410611598,0.1009421031689893,0.1044810931349896,0.10615165058153624,0.10719832088686335,0.10544233409310355,0.10260701940826822,0.09836125942793884,0.09100277462540528,0.0832071664250377,0.07600903843830933,0.06707392757607425,0.05569693123163465,0.041405401698809935
0.03887707389230219,0.05460073151156192,0.06475360029276392,0.0739294264069119,0.08270405856539124,0.09004231624300557,0.09742406106613376,0.10331325914339884,0.10694578885168719,0.10869570611653968,0.10984981330399719,0.10797723949333342,0.10510906238806644,0.1006220388901642,0.0930040618600162,0.08492571135108458,0.0774804663357523,0.06816305406705879,0.056715930492537425,0.04197732329669973
0.03939321324914383,0.055627809497281085,0.0658840247126206,0.07554967729298348,0.08441292169730921,0.09184863461263139,0.09953772826345475,0.1057643587413806,0.10956688895650764,0.11133265871512427,0.1126182371097241,0.11045661796528775,0.10770387651187883,0.10281980097621786,0.09518532264149601,0.08675662244906569,0.07891997787984312,0.06923765236924109,0.05748566882742911,0.042702599589974126
0.039926300578394504,0.05648927929821772,0.06718156201409353,0.07699238981919188,0.08617631077231623,0.09397040076734894,0.1019258067815543,0.10847969300032682,0.11228723304658744,0.1142268951535993,0.11544621779057083,0.1133881275407818,0.11040413995786089,0.10531556942136773,0.09724612744555643,0.08871627303505324,0.08060399165098861,0.07038584919250107,0.058352039893350104,0.04337531091881651
0.040363986112885025,0.057319470700353634,0.06866407892570422,0.07884659230195329,0.08804707913119081,0.0960965832566112,0.10452542725493376,0.11127079807188234,0.11517148985758904,0.11731296519689527,0.11853392752403762,0.11639296729497253,0.11328962464965354,0.10795774295275477,0.09965799777273018,0.09066497454781702,0.08238936253037726,0.07186910025923086,0.059463273155977575,0.043944145333604655
0.040950473035312816,0.058288278850754126,0.06992625881566814,0.08029741080454685,0.08998032494970257,0.09854898953086731,0.10723716616482902,0.11423046783166073,0.11830614575706905,0.12063441991204406,0.12182976822885135,0.11981177863856281,0.11638906880082824,0.11064671564872061,0.10214123999366846,0.09283795527125906,0.0841230798735207,0.07325676904421584,0.06063095594650732,0.04454617146385302
0.04151919480622039,0.059400715385232165,0.07153566700504373,0.08197079464899956,0.09215628273492438,0.1008555082371275,0.11000778900287296,0.11750231626012646,0.12192333028692172,0.1242650272690368,0.12557291867710066,0.12332313500590926,0.11935279738628597,0.11359162304082453,0.1048159198667251,0.09526360899381736,0.08586649822286782,0.07476190229960168,0.06190187393573946,0.04533258048192746
0.042092936771304185,0.06060386151040706,0.07302988869684433,0.08387971856522197,0.09450810048436162,0.10384543810166529,0.11312060928441843,0.12095139138375682,0.12556509456449477,0.1279808164747444,0.1294763523134935,0.12699976330281101,0.1228013726066641,0.11716163946998091,0.10772453175504029,0.09783906750159771,0.08800904519206744,0.07642854401884626,0.06306516741073362,0.046276259482179824
0.04271039952148953,0.06177543617954505,0.07433814111730433,0.08606057365508635,0.09684223773314551,0.10675933517115484,0.11633012585196525,0.12458579384918879,0.12947816606006726,0.1321775444804596,0.133535194859135,0.13105083874083026,0.12671956211609173,0.12047359950037885,0.11088437665340013,0.10064969271284761,0.09012504487762221,0.0780167452213856,0.0644459634930241,0.047057948241372174
0.04338494265546734,0.06289020021967834,0.07572536064928634,0.08844213771382071,0.0994801356760808,0.11002737959263856,0.1198184672179236,0.12841606462238775,0.13374890917431786,0.13662318903411966,0.1379436443610479,0.13517878214800172,0.1307515840954572,0.12427787962606969,0.11412083959489777,0.10341690677474821,0.09239816712469714,0.07974941875168166,0.06601225836287966,0.047954196781312575
0.044152624567570777,0.06398259423025637,0.0775083231988621,0.09059342117002603,0.10231182640166966,0.11327813313288354,0.12378033738718246,0.13287491631747828,0.13813454354103333,0.14158276717824847,0.14289163091623044,0.13999753416925373,0.13535103887273126,0.12833143946748163,0.11784492442871017,0.10652702416638093,0.09491814357445327,0.08147303270183634,0.06745280188197053,0.04876242736388617
0.04488025948571127,0.06517091570551364,0.07941827014897845,0.09287728854827433,0.10508352713697128,0.11691336801934617,0.1279086714468295,0.13753441776081649,0.14351160963377535,0.14671322107241588,0.1481443065109626,0.1451497271044154,0.1400005359241851,0.13248544912186658,0.12194122815562106,0.10985227921455398,0.09749238464914413,0.0833189055552762,0.06869383408164434,0.04980584847162368
0.04578293253084444,0.06673069498916456,0.08124575126472981,0.0955658139218626,0.10845307727987553,0.12103721782261417,0.1323750980945434,0.14227974546782896,0.1488727313314813,0.1521874838885867,0.15387713906041167,0.1507405182969135,0.14520952836755407,0.13731258662551077,0.1258533117723906,0.11329523381948352,0.10044622673168856,0.08546713038938357,0.07016872591642971,0.05124125982674877
0.046882755084401775,0.06810029849894624,0.08313727915636687,0.09844198774497571,0.11191263005046878,0.12511323296137056,0.1374214071968449,0.14788147889126155,0.15479358313924177,0.15850556743285457,0.15997656278389957,0.1566456560167716,0.15076846422461304,0.1422952965948208,0.13061835996507917,0.1170677770196303,0.10348423634908904,0.08773112736601939,0.07205715940029062,0.052330192825445765
0.047767897240945725,0.06940661388877234,0.08492638822191265,0.10112887753018045,0.11571764606403773,0.12976056466407077,0.1425642856844679,0.15363714862334416,0.1610413809468759,0.1650101645272738,0.1667687418038524,0.1630525463311178,0.15678297348427525,0.14773786466792638,0.13523200235142632,0.12137482203778108,0.10677060993156913,0.09037791446879541,0.07412577273802445,0.053516588564523536
0.04879415165272199,0.07090791653913382,0.08689888683898143,0.10461930973733169,0.11952953823710165,0.13458394076220306,0.14813526169471877,0.1601912061088264,0.16804608076818997,0.1722574822458329,0.1737409695697486,0.17011035296169388,0.16347884246824015,0.15356848538915993,0.14057671085111043,0.12567550303264718,0.110398667767382,0.09258612608064706,0.0761930840092576,0.054608758681610775
0.04980055468763877,0.07224353213174876,0.0895043593132745,0.10747689869943182,0.12369415587591762,0.13969096719265764,0.1542569039628449,0.1671225938797061,0.17565081082360523,0.17998772513441796,0.18181308749084027,0.17754614063671983,0.17050478766367438,0.16005062966617206,0.1461449421346425,0.13033584352283226,0.11393238850453524,0.09520151600965962,0.0779199788367188,0.05601406649455884
0.05100901260680296,0.07409602455093536,0.09192740589753366,0.11100186509310343,0.1284965396226207,0.14525338438630292,0.16109460651961502,0.17490078670212447,0.18377729339130905,0.18843605191216753,0.19037339792600846,0.1858521583538294,0.1781184877507409,0.16713627869659708,0.15223792501368544,0.13577147395104774,0.11815802062364882,0.09807306251263086,0.08013625052152638,0.05749498101960798
0.05213443260138862,0.07601854946755761,0.09448499771509983,0.11513800822482721,0.1336146354905016,0.15161939736806093,0.16833594525152942,0.1833148767866431,0.19276563445915634,0.19787155398732997,0.19969019211737452,0.19512952051969817,0.18633076518393718,0.17481191042831803,0.15889330204611268,0.14138290299321954,0.1224658848460671,0.10122230563117945,0.08258513532938061,0.0591882990364837
0.05339256812864415,0.07793171505784001,0.09748513276657321,0.1191553533223352,0.13916898664889643,0.1582777206074119,0.17618836705672136,0.19224153231876562,0.20236972936624772,0.20809296188796253,0.20970691168315267,0.20473050888976532,0.19562931339057266,0.18284285152507826,0.1658830285543002,0.14761392130779508,0.12691158292145824,0.1043359334911782,0.08506601210183044,0.0608456108942041
0.054875227699273936,0.08006180805845882,0.10060346306445424,0.12387455599975222,0.14480777590147897,0.16565467606799908,0.1846114074624621,0.20169998793113578,0.21276562136563756,0.2190235913831863,0.22069510902545067,0.21530209932180022,0.2054870688030853,0.19181394298770654,0.17359946839271617,0.1541587904625807,0.13214125154428819,0.10809767484987631,0.08772166965613655,0.06237555579659312
0.056506316141771915,0.08212511015979082,0.10446452997559255,0.12885384634844674,0.15113421708242475,0.17355999524754992,0.19402181475198518,0.2122631286495196,0.22394676968362442,0.23092035811175973,0.23223920883001214,0.2266560052714674,0.21629698395238006,0.20156019772801761,0.18213143854143485,0.1611094462696091,0.13756489709459938,0.11185236435040771,0.09036234504344036,0.06423609973518592
0.05824520724770531,0.0842893654009142,0.10830343468373917,0.1337474501132197,0.15796829323231035,0.18207609717147083,0.20408498662769836,0.22345398362294472,0.23593266910424987,0.243543243045364,0.24480537433843583,0.23892589938518838,0.22764441397318322,0.21198945666186497,0.1910233504087296,0.16883450060550817,0.1437708057628772,0.11598282712170879,0.09361687661013285,0.06662648317514637
0.059993274639004855,0.08695133742809054,0.1118273079994842,0.13952984331608234,0.16563672892390843,0.19104210785712605,0.21476293632741947,0.23533536738622288,0.24877096866403253,0.256930149523958,0.2583936610848277,0.2518777311863185,0.24000687616219502,0.22317790971650273,0.20107386898932073,0.1770403292803558,0.1502476217377799,0.12091551056376515,0.0969356254865583,0.06884916648996324
0.06213104846710144,0.0896347515981462,0.11630705083813953,0.1453505854680446,0.1733746368142695,0.20100013750561702,0.22637797925625752,0.24849114237966208,0.2623237694310161,0.27097483388322535,0.27233077557725227,0.2656526750587204,0.25304318435990625,0.2353987569236624,0.21143933122302058,0.1862224247422297,0.15761120999517447,0.1256528910766454,0.10062827921446951,0.07152393500083895
0.0644413815282204,0.09279406849862175,0.12099269537344783,0.15189603425381423,0.18225479422889018,0.21160950105583026,0.23887750036298872,0.26169483127198195,0.27676040439542937,0.2857963573821516,0.28709354243784013,0.2799665073045476,0.26703910260399344,0.24835163223106632,0.22299411874596778,0.19609059524396014,0.16532769850712276,0.1314230099024141,0.10462334066458479,0.07398516572818453
0.0669053751140473,0.09642042098029192,0.12602861607823837,0.15929654876939747,0.19107338404164317,0.22278894116862613,0.25191971306240063,0.27533727839408767,0.29134040611201173,0.30091980088298764,0.30237079832550057,0.29483812356247313,0.2817967183317272,0.2619465479535693,0.23531788758327757,0.20672066646953105,0.17348351342321325,0.13751887312736585,0.10897525091232776,0.07678900391764869
0.06962942286554344,0.10013796123028924,0.1314726524122333,0.16679216398701477,0.20140020147591522,0.23482838776157183,0.26506728029759763,0.28973609142287693,0.3064141758352322,0.3162076274817661,0.3175250411285796,0.3100258766852384,0.2966360798083553,0.276248099437162,0.24837839988855018,0.21768767670278852,0.18247122454793693,0.1441663708902919,0.11404240807034875,0.08003691483455583
0.07242814601523694,0.1045739000219617,0.1375421147959614,0.17471698447751738,0.2113498799388874,0.24719201747457314,0.278530484945938,0.30424973081065315,0.32132377512667915,0.3314086425402258,0.3328917369184575,0.32531772444561063,0.3119225325521283,0.2910655090687259,0.26237460796184126,0.2302381050580772,0.1923210048882685,0.1519279626475286,0.11931042622739557,0.08301777317989649
0.07542811000672,0.10871119584463623,0.14379123010606448,0.1830121800215633,0.22249758476061574,0.2598560056293104,0.2925332673768227,0.31863717691820154,0.33578003235570225,0.3459853209456214,0.3476634983452992,0.3404444257935712,0.3272691084058296,0.3063451765447835,0.2769224768078517,0.24343083157302867,0.20325451269689335,0.16005722004360046,0.12521346825397722,0.0870066482149593
0.0791836241331326,0.11369721569111362,0.15109655127263535,0.1926737423695533,0.23415616029226763,0.2728779420083789,0.30622262432212655,0.33233068107480307,0.3497141126852946,0.35986588616894827,0.3618151689759329,0.355084831696125,0.3421517285696114,0.3214825636205729,0.29179516425158375,0.2572946560328299,0.2150961915060901,0.16881114011664816,0.1321157348345882,0.09131525286745262
0.08303426342547451,0.11924078834083329,0.1586057752563526,0.20286435888013477,0.24652116405266794,0.2858219548260925,0.31944180647046616,0.3450403344947268,0.3621563322104554,0.3724165114528372,0.37463535707849593,0.36852826062674743,0.35611950371214784,0.33609444690682844,0.30699029373565134,0.2715077790560354,0.2274461628063757,0.1791266968456524,0.1395296258108351,0.09652821596685547
0.08757331368681595,0.1254449806407599,0.16725012762667715,0.21333893684883368,0.2585811504158801,0.29838006954876484,0.3314419621035346,0.35663086349478507,0.3735007068350314,0.38355914545006775,0.3859353023402426,0.38062079007637195,0.36903965371942204,0.3498750475345742,0.3217026228063123,0.28616949254361973,0.24089847076603568,0.19062614898585417,0.14806118187573603,0.1019504449285811
0.09263453612036099,0.13274474718147186,0.17656673212852778,0.22446529444303498,0.27039662540181375,0.3103613970258121,0.34236230131671075,0.366844523002526,0.383149152473382,0.3928931836255882,0.3955835322580009,0.3911363686781073,0.38048613360846784,0.36265103629619844,0.33607647688294084,0.3011191112073777,0.2550969628164698,0.20325125001300523,0.1571460720335781,0.10811813064222982
0.09823867232513044,0.14073370817853864,0.1870448775579073,0.2361847243877697,0.2818090236081682,0.3211853570707039,0.3521471983889506,0.3754211593682863,0.39125671400807727,0.40070670162064376,0.4037025252642287,0.3999537982545679,0.3903213541897527,0.37386911551891777,0.34909584379418684,0.3155908829312474,0.26963259097842673,0.21667047324058514,0.16782004699367542,0.11506199726206152
0.10469027605786366,0.1486005243052193,0.19781034912549483,0.2473003574879909,0.29292376421045424,0.33096716662172937,0.36052008967725574,0.3825595764256832,0.3977292776235973,0.4070465543252334,0.41016919854832606,0.4070989117347858,0.3984436243562678,0.38347918705938816,0.3608254805425821,0.3289388742391145,0.28481622951481095,0.23149814792469023,0.179588847795839,0.12275643855938254
0.1117417021078016,0.1577239740539788,0.2090831473861156,0.25821894587469824,0.3027121892671741,0.33926782947016476,0.36715101438561565,0.38816411160883824,0.40283875428357707,0.41198961969840553,0.4152082363979823,0.4127625494530632,0.40506797301927483,0.3914470905793453,0.37077915385113636,0.3411366975939203,0.29939239698519193,0.24724554670568982,0.19258406591839597,0.13144920593031223
0.11882790443970045,0.16695565730335318,0.21975917663999142,0.2684457025411143,0.31126104466608845,0.3460408874758812,0.3726707326603561,0.39245661547373584,0.4067732946789537,0.4157654678324518,0.4190827539113429,0.4170956666559142,0.4102396731644446,0.39782206032551454,0.37901678833331465,0.3519166593076051,0.31343470797748985,0.2632640200870514,0.20663959848536928,0.1413381233851985
0.1270423059045417,0.17633163421895653,0.23053886096828993,0.27751928747094406,0.3181487874247493,0.35128962217402465,0.3767737350372876,0.3957323792699281,0.40970648746571886,0.4185921569457802,0.4219765746998084,0.4203496151997588,0.4142272199677398,0.4029057503585986,0.3856257502936677,0.360943570926065,0.32597757640769165,0.27925278231980316,0.22224766990988404,0.1525727504931777
0.13543363412624543,0.18536392475094676,0.24002129728546887,0.285221493205187,0.323512449121816,0.35536978424819704,0.3796806457015215,0.3979948265436993,0.4117108235723271,0.4205902940961631,0.4240202683552886,0.42271827216096497,0.417229513050618,0.4069250202460558,0.3908284687013764,0.36810213446099405,0.33673000088779353,0.2943530671983963,0.2380175519211661,0.1655302950347102
0.14398529752143824,0.1934276084198239,0.24811555293518095,0.29055502659789234,0.32727656266809124,0.35812865007062594,0.38139501828850897,0.3993451982402846,0.4129193417459963,0.4217839383033438,0.4253284209182184,0.42432949168006245,0.4194866171891441,0.4100266907613403,0.39478814992721495,0.3734743129798659,0.3454527776264784,0.30780680478149,0.25347385966754954,0.1805114598897672
0.15268467872539176,0.19923220876944453,0.2537233913618762,0.2940057009017166,0.32936004764019855,0.3596512684083011,0.38198767870184736,0.39963730964640065,0.413340256507332,0.42229783744290283,0.4259019332582326,0.42527509866978597,0.42106349168024293,0.4122755450905442,0.3977774844674701,0.3773821845449362,0.352229126584424,0.31884983952485196,0.26848553280885995,0.196728734673141
0.16229897355212866,0.20345946377455099,0.25732813448060526,0.29567038637947674,0.32996988979090186,0.35958082503389643,0.38098623450034286,0.39868616672803026,0.41280911678514975,0.4218673862995126,0.4256611249615715,0.42540045494154194,0.4218337014021266,0.4136307797184094,0.39949537808704927,0.37975424939202784,0.3569382049923581,0.32739416107541564,0.28183693312318536,0.21304027317977145
0.17231372087407332,0.20648703716646036,0.2589194545287031,0.2955141821366125,0.3286768554384411,0.357445137773263,0.37805548423152924,0.3953982665355942,0.410663639654636,0.4198019282209109,0.42390752378243335,0.4242033884209016,0.42127742880718994,0.4134639048011877,0.39906535870502374,0.38007762887560104,0.35957815483467465,0.33332827290684225,0.29285633140217904,0.23005062230445406
0.18173863164121212,0.21109984969691614,0.2591590946833366,0.2944671484478642,0.3241051762850374,0.35187484434790844,0.37188047792712337,0.3868170473153533,0.4045898464029439,0.413539187740995,0.41797178099483245,0.41911761460326746,0.4169131366812253,0.4097885583223044,0.39295433766634696,0.37556170526071375,0.35857874204451096,0.3356603088757525,0.2996037799832225,0.2458701735744997
0.19012266644895198,0.21950038984582457,0.26221455032208757,0.29419556366630584,0.31539608533500585,0.3428684478828622,0.3589146981986298,0.36853451142401406,0.38531065364796074,0.39458495374686925,0.3984499082373366,0.4009647243284333,0.3989149953224784,0.39372480504409063,0.3725716906919263,0.35822389579881214,0.34900713451935766,0.32956508605266405,0.29927818532293304,0.256210425594601
0.1983066861782291,0.2314615315002427,0.27230694076614975,0.2995221828823508,0.3067296189379804,0.32827776918996293,0.34346804567896927,0.3355508717706921,0.3456400825715129,0.35256524692637153,0.3574925195300758,0.3574462044658299,0.35041052933463085,0.34986703525547164,0.3399350558790938,0.3298998618390651,0.32446559355198434,0.3134296692507275,0.29697800790284473,0.26685868977797594


==> anc/Fig_5_c.csv <==
1000.0,0.000468121529111282,0.000665359798001685,0.12188609651581524
600.0,0.0007876888187017718,0.001119523372491974,0.12205605369355527
400.0,0.0012602418115424353,0.0016336567076503678,0.12227248180213744
300.0,0.0018645967243896581,0.0022025097002157353,0.12254308317900565
200.0,0.003093200860611068,0.003318653174096888,0.1231819563255295
150.0,0.004231843765018472,0.0045728172758901665,0.12391660302069436
100.0,0.006704577153645449,0.006845946957269583,0.12556671443243556
80.0,0.008683857162500188,0.008537931368999987,0.12679997598416465
50.0,0.01445933241933352,0.013728867260450587,0.13085077563462783
40.0,0.018644869184572654,0.01752735811946715,0.13367491796327027
30.0,0.02557243341996547,0.02393027851991206,0.13863045256045953
25.0,0.031101526357055848,0.029554329069749682,0.1428398939395424
20.0,0.03964204546023568,0.038674358135924375,0.14942542727319555
19.0,0.041961519788306166,0.04119809398334949,0.15120075915512532
18.0,0.04437405798366284,0.04403393245542405,0.15323095933247416
17.0,0.04714251944573303,0.04708342395828466,0.15548667634803992
16.0,0.05007459712723768,0.050482538062064895,0.1580623793519686
15.0,0.053405867945050714,0.05439225022020091,0.16106480150617877
14.0,0.05733767562440414,0.059021494236130324,0.16460898092318915
13.0,0.0620262093111101,0.06454831225974964,0.16854697277636901
12.0,0.06731531315574814,0.07140040395479731,0.17325337116060097
11.0,0.07349573933423485,0.07955483271184915,0.17881334357368459
10.0,0.08128182467615473,0.08946474476606239,0.18543213565202607
9.0,0.09074624086558482,0.10209239975692914,0.19330171704854113
8.0,0.10224530733509324,0.11828123558604096,0.20277376975851885
7.0,0.11747357623939489,0.13878920804702272,0.21375981162800223
6.0,0.13732428689647042,0.164048396163338,0.22580332217727858
5.0,0.16386916671120802,0.19240785049518194,0.23717472188779276
4.0,0.19752240710116478,0.2188953497483319,0.24496063350541958
3.0,0.2292772561302527,0.2369371578225043,0.24836685514187842
2.0,0.2451305694116003,0.24617840213008857,0.2494856622552375
1.0,0.24936839961772853,0.24954582972628228,0.24988485104329983
0.8,0.24964335366142346,0.24977039452190106,0.2499327382031131
0.6,0.24983356731319653,0.2499112057155409,0.2499699543048204
0.5,0.24989778771356963,0.24995490522987202,0.2499827012557735
0.4,0.2499450372838884,0.24997910199308682,0.2499899532864806
0.35,0.24996440448134832,0.249984615550415,0.24999082353361704
0.3,0.24997853843738532,0.24998682250086632,0.2499903398861563
0.25,0.24998652244666567,0.249984478360925,0.24998727409462063
0.2,0.2499889880642286,0.24998072233475838,0.24998268802528714
0.15,0.2499831431079438,0.24998006126107422,0.24998353882513488
0.1,0.2499794692993907,0.24998416488625952,0.2499864924397023


==> anc/Fig_5_d1.csv <==
1000.0,0.0006661540999840769,0.000665359798001685,0.1253262727743244,0.12188609651581524
600.0,0.0011086276845361533,0.001119523372491974,0.12546776724025618,0.12205605369355527
400.0,0.0016666057254070788,0.0016336567076503678,0.12571262711762055,0.12227248180213744
300.0,0.0022432317584959905,0.0022025097002157353,0.1259887191889034,0.12254308317900565
200.0,0.0033783110426454273,0.003318653174096888,0.12667019536061516,0.1231819563255295
150.0,0.0045931464468122,0.0045728172758901665,0.12735233063339363,0.12391660302069436
100.0,0.006891120954182498,0.006845946957269583,0.129030621639133,0.12556671443243556
80.0,0.00857456990410208,0.008537931368999987,0.13031394022952264,0.12679997598416465
50.0,0.014107234125006134,0.013728867260450587,0.13422961954192994,0.13085077563462783
40.0,0.017982526299851313,0.01752735811946715,0.1368677494083551,0.13367491796327027
30.0,0.02428181806545336,0.02393027851991206,0.14138053070596857,0.13863045256045953
25.0,0.02945380642126088,0.029554329069749682,0.14524681472860018,0.1428398939395424
20.0,0.037830283852956836,0.038674358135924375,0.15112018297782315,0.14942542727319555
19.0,0.040084178900330975,0.04119809398334949,0.15273361741231065,0.15120075915512532
18.0,0.04278848028466969,0.04403393245542405,0.15456969736176338,0.15323095933247416
17.0,0.045740960716493445,0.04708342395828466,0.15658297650123715,0.15548667634803992
16.0,0.049040112167823655,0.050482538062064895,0.15905548593126304,0.1580623793519686
15.0,0.05268388741865069,0.05439225022020091,0.16171480735923713,0.16106480150617877
14.0,0.057148234204905224,0.059021494236130324,0.164757603779561,0.16460898092318915
13.0,0.06220085610249476,0.06454831225974964,0.16808388442647368,0.16854697277636901
12.0,0.06830304363439421,0.07140040395479731,0.17206700494996705,0.17325337116060097
11.0,0.0757180483537965,0.07955483271184915,0.1766219467421496,0.17881334357368459
10.0,0.0843888130645269,0.08946474476606239,0.18220292651353603,0.18543213565202607
9.0,0.09518955613178436,0.10209239975692914,0.18864855871732375,0.19330171704854113
8.0,0.10856856528292351,0.11828123558604096,0.1967032538913505,0.20277376975851885
7.0,0.12542075058820448,0.13878920804702272,0.2058293169368705,0.21375981162800223
6.0,0.14670418254127965,0.164048396163338,0.2166320539649205,0.22580332217727858
5.0,0.17166220718821312,0.19240785049518194,0.22771094446423773,0.23717472188779276
4.0,0.1987598577748216,0.2188953497483319,0.23817441995245658,0.24496063350541958
3.0,0.22325068789652863,0.2369371578225043,0.24498556489756937,0.24836685514187842
2.0,0.24034250028012358,0.24617840213008857,0.24841375364851973,0.2494856622552375
1.0,0.24848202380790607,0.24954582972628228,0.24970663565147683,0.24988485104329983
0.8,0.24919178862393376,0.24977039452190106,0.24982922948218567,0.2499327382031131
0.6,0.24961661114446215,0.2499112057155409,0.24989185567604139,0.2499699543048204
0.5,0.24971581607563692,0.24995490522987202,0.2499104390521698,0.2499827012557735
0.4,0.24977735254357172,0.24997910199308682,0.24993216556348583,0.2499899532864806
0.35,0.24981750823694562,0.249984615550415,0.24993400024668178,0.24999082353361704
0.3,0.24985382705664338,0.24998682250086632,0.24994042952080464,0.2499903398861563
0.25,0.24988993256206535,0.249984478360925,0.24994581118855283,0.24998727409462063
0.2,0.24993435988370416,0.24998072233475838,0.2499548215480265,0.24998268802528714
0.15,0.24996702004238272,0.24998006126107422,0.2499644106584859,0.24998353882513488
0.1,0.2499888221567205,0.24998416488625952,0.24998948078900138,0.2499864924397023


==> anc/Fig_5_d2.csv <==
40.0,0.017299941578331143,0.13191155479366368
20.0,0.0382134148203114,0.1482444770771161
10.0,0.0940129255231757,0.18907611175754352
8.0,0.12777694063857767,0.20933377601862593
6.0,0.18260598306108006,0.23451156774732904
2.0,0.24866108603508608,0.24984278076690372
0.2,0.24999909395172118,0.2499991471684103


==> anc/Fig_7_a.csv <==
0.0,1.0000000000000007,1.0000000000000007,1.0000000000000007,1.0000000000000007,1.0000000000000007,1.0000000000000007
1.0,-0.20439543131429713,0.5474667946475191,0.7455538929515747,-0.20378297005426493,0.5445696488326438,0.7424088964566872
2.0,0.0824597812502831,0.6212168561737421,0.7964531998602296,0.07974230277895396,0.6134958316873164,0.7937242374891922
3.0,0.005745008459780645,0.7082932410575674,0.858548127788654,0.00556064591758917,0.707324860084378,0.856902160655971
4.0,0.021115084799733015,0.6143517459724092,0.7805871301624041,0.019125636656660252,0.6038855676871604,0.7781878378451806
5.0,0.006258368480147909,0.5880307133041859,0.7842202184291012,0.006778248240678839,0.5893863154491177,0.7773907644018807
6.0,0.023406821785239677,0.6729629149670079,0.841862247418126,0.020562314862186327,0.6653126696816141,0.839039299207701
7.0,0.01086494982069887,0.6201505369068392,0.7906275253927159,0.011007454222767008,0.6209959211002635,0.7867420211676823
8.0,0.017212324469538118,0.595814925794163,0.7808941827467262,0.015712748865747667,0.5868968036342138,0.7789580227434574
9.0,0.011273631304681113,0.6479614805026531,0.8261330644017199,0.010774975284317973,0.6465827276582897,0.8234525257685891
10.0,0.014259823714795023,0.6323298586940206,0.8026217697068875,0.012517924821729703,0.6258040661834552,0.800521494416101
11.0,0.013882170735029845,0.5979364184894818,0.780910299240705,0.01334501493840051,0.5906652113364177,0.7764948583808348
12.0,0.014386649780781148,0.6373563001832271,0.8168946587119484,0.013478740830049048,0.6275844132802363,0.8158392470211062
13.0,0.013068964082850944,0.6340378654343899,0.8034385408633314,0.01233694664172109,0.6369022929619537,0.8033666303048357
14.0,0.014136625557669142,0.6052879571559932,0.7863158863729055,0.012547629648397977,0.598039817623097,0.7811345992749673
15.0,0.012609397157691214,0.6256563290003111,0.8092077222306019,0.011745971688252156,0.6185664394166805,0.8082128855178767
16.0,0.012342104164118555,0.6371730564951105,0.8095976877915703,0.010785488357382592,0.6358993345955232,0.8081445223369831
17.0,0.011660464981768036,0.6062908179482204,0.7895007917882298,0.01070457792445865,0.60106252087018,0.7876088742017031
18.0,0.011534993281894073,0.6219828991224489,0.7972203089141057,0.010372966202109325,0.6150293873576235,0.7972934344820316
19.0,0.011251586184106623,0.6339785689769328,0.8151767284909701,0.010762587844457338,0.6371879644971538,0.8137440161638021
20.0,0.011251485006671245,0.6130275768012176,0.7875121404336242,0.009833625259562365,0.6097294807582458,0.7879354004633558
21.0,0.01065782763614926,0.6167489695296635,0.7965904805943468,0.01066359406780148,0.614440413257226,0.7942403351611139
22.0,0.010730976997227679,0.6362217070828902,0.8135342916000203,0.009773729715579459,0.6360358339092301,0.8116488671074867
23.0,0.010814653159878455,0.6141409981022685,0.7943932282762192,0.009852526974504883,0.6157681968615021,0.7934260974777537
24.0,0.010947900888358307,0.6142020734716078,0.7933808164953652,0.009605997037524681,0.6114905699330114,0.7881124822239205
25.0,0.010430023346882871,0.6288672683744921,0.8129832564325016,0.010237873315979478,0.6319208120027647,0.8122616804848706
26.0,0.010313723952408838,0.6252117262927532,0.7987061708304051,0.009570520386172282,0.619055956140864,0.7985653967822266
27.0,0.010228208960287533,0.611959570997179,0.7898322184983313,0.009565933549060116,0.6140301370720945,0.7872351337748442
28.0,0.0097810761101706,0.6320221006491246,0.8130733640552077,0.009216802339431365,0.6256914015340254,0.8116033435428223
29.0,0.01042737364860677,0.6230255590461807,0.7999083285229339,0.009191459322293594,0.6238609578001554,0.794900474393171
30.0,0.010257004501908076,0.6154786041549055,0.7915017943941015,0.00947561683916203,0.6130779197827241,0.7894142929918281
31.0,0.010070476079051167,0.6249625393030758,0.810570211635115,0.009687823014127548,0.6206434917747442,0.8056638080926598
32.0,0.010064402230407055,0.6257602916001718,0.8056601013228736,0.009444465264175594,0.624363093609286,0.7992853851125977
33.0,0.010174255565002429,0.6132006367157248,0.7891945659473133,0.008947966571857818,0.6083649756929279,0.787016555628234
34.0,0.010316482927592406,0.6235765187282926,0.808761960590007,0.009256101671058706,0.622458372852846,0.8048100758517657
35.0,0.010212414505287265,0.6217565188639831,0.8031355653076476,0.00939753755255548,0.6246457295343717,0.8010553703324406
36.0,0.009880546724856045,0.614174389137007,0.7916092310514208,0.009066074016472409,0.6112349688762486,0.7908626890078949
37.0,0.0098211062208127,0.6191807645386738,0.8018794394426491,0.009029302447123801,0.6195513621932446,0.7994163403312192
38.0,0.01005501629151652,0.6281751602070323,0.8115805366295488,0.008589961468440236,0.6257245455019143,0.8101259777840585
39.0,0.00952868233190461,0.6142687818522968,0.7867648148921356,0.009333429615236774,0.6113659767050383,0.7872701040924188
40.0,0.009594279223632674,0.619802871587654,0.806121777070167,0.009218799631316651,0.6170822353896421,0.8000328337914481
41.0,0.009882140127118886,0.6264207552185042,0.8062195149282299,0.009143986805164324,0.6222888996587352,0.8087605947174673
42.0,0.010062836420581062,0.619109790369375,0.7954236726601593,0.008816154764496277,0.6179809554286836,0.7905302996144066
43.0,0.009553126922539072,0.6141502089621254,0.8002632658410167,0.009115808931639819,0.6125927553371631,0.7970753881232184
44.0,0.009753588905236246,0.628653075208248,0.8097662778488436,0.00867435307094767,0.6255515507861197,0.8066664531210568
45.0,0.010033778862181075,0.6179552210729204,0.7944151852180031,0.008895284767436845,0.6124130113519513,0.7960253492191764
46.0,0.00927350366807106,0.6171902208840192,0.7940770079933847,0.008672629472424942,0.6128360117361421,0.7932605368635919
47.0,0.009475600169091596,0.6212215287017082,0.810469193853822,0.008847170016798632,0.6234456652609707,0.8071699971334741
48.0,0.009472153649717797,0.6248831172361358,0.7972619302909466,0.008641863014237559,0.6153565385638485,0.7973683578910491
49.0,0.009662635176307251,0.6124946371812894,0.7945322439118847,0.008439634024554022,0.6114414046207628,0.792147629098239
50.0,0.010052218094266353,0.6206157662204033,0.8112316316638599,0.008707571464059436,0.6214158730806084,0.8068116546885242
51.0,0.009667443453187152,0.6254058097470401,0.7999752159269857,0.00884568142708444,0.6164363104974308,0.800887105760282
52.0,0.01042865359565711,0.6103499718204238,0.7957789736814754,0.008293438737371206,0.6150958247938275,0.791010745708822
53.0,0.0097216764727856,0.6210806170351972,0.805970978618094,0.008506010718810507,0.6167588962976889,0.8068972348759973
54.0,0.009682266387786171,0.6241861206477807,0.8043952478469284,0.00886024390338791,0.6208317112419074,0.8023181295281
55.0,0.009216594676975777,0.614596722512535,0.7941571099616096,0.008945426228157582,0.620709475391106,0.7918326312785426
56.0,0.009865426420970132,0.6208579648706491,0.8035066738087504,0.008997540312670544,0.6142663776484835,0.8021843597417522
57.0,0.009328792241586439,0.6207757129993801,0.8063474336405733,0.008883866451577226,0.6218217484377978,0.8003230774875377
58.0,0.009629314687699448,0.6158480838070589,0.7918693805970117,0.008980975329308463,0.6170081560582332,0.7924722786847225
59.0,0.009130187686565101,0.6205983147668123,0.8051134585046279,0.008594360068991528,0.6137780466425123,0.799924930563748
60.0,0.009340046134141125,0.6223397346440536,0.803812516711383,0.00859551572033696,0.6243504331407445,0.79674568229161
61.0,0.00952137955484344,0.6176099587745065,0.7978589899624301,0.009057395562527198,0.6173808755876882,0.7934379898561692
62.0,0.009368117281950245,0.6160057362096593,0.8007444060844393,0.008812542393748245,0.6148162720916166,0.7971879153484842
63.0,0.009917400174509634,0.6199672545975786,0.8048732765758008,0.00878736228472903,0.6222511457099157,0.8006383797989748
64.0,0.00961276451331538,0.6201128970149652,0.796804493111639,0.008788717072263337,0.6210751556999551,0.7951159767874887
65.0,0.00943414407978898,0.615834565113849,0.801239993374624,0.008878126456285072,0.6110789373748094,0.7964822171793873
66.0,0.009466886166463242,0.6167301205198662,0.8033182703999278,0.009219119826818705,0.6203092959321442,0.8021279177303197
67.0,0.009631471035940548,0.6185694193109771,0.8012325987687918,0.008485337309255861,0.615034369449433,0.7965063003258863
68.0,0.009401339504733621,0.6155108599244173,0.7960363743961643,0.008746905801602393,0.6139765662542637,0.7950282600103296
69.0,0.00944380473163966,0.6159998059850937,0.8027069265293723,0.008955764775150924,0.6178969158509583,0.7985380423828606
70.0,0.009493385249817202,0.6192931349045905,0.799617324558492,0.008942415271759853,0.617908793172307,0.8004592071495733
71.0,0.00990462272044193,0.6170698915349208,0.7958094401912132,0.008522008732026529,0.6150481236352509,0.7921646569610431
72.0,0.009871857121820385,0.6153763629828065,0.8034109835707213,0.00893504277706674,0.6161921766797729,0.8000716063232061
73.0,0.009534179905839097,0.6211568003638657,0.8021033168294992,0.00840399047241776,0.6179712679177269,0.7977794140628395
74.0,0.009796833895998142,0.6184571620923651,0.7964996908695391,0.008657797204570637,0.6149184154481432,0.7955729433257177
75.0,0.009690315545647893,0.6177505831547558,0.8021043385264276,0.008761324013252136,0.6185950850562915,0.7967601540794845
76.0,0.009296161564235314,0.623690928932624,0.8052886816778781,0.008908656953740744,0.6197150395184455,0.8042800599258348
77.0,0.009374773821808405,0.6176277095202806,0.7941827488653027,0.008590914839498162,0.6130050486773126,0.79309759535978
78.0,0.009558018167925446,0.6188031351762451,0.8044858014211647,0.008826256753819204,0.6170220537595651,0.7996152287042133
79.0,0.009824708692828567,0.6197432912252654,0.8056155174491199,0.0086235471530703,0.6190781797867213,0.8044634018215946
80.0,0.008892679644634454,0.6242417171521013,0.7980676269044487,0.008525786630661492,0.6135346633979551,0.793464221105334
81.0,0.009612079784724215,0.615396834378986,0.799705346270188,0.00859947485752221,0.6152965827209966,0.7983323056754765
82.0,0.009543897340202336,0.6179451830924994,0.806612254825721,0.008906062498216242,0.6152535088597006,0.8037003162070704
83.0,0.00968410806180054,0.6205766740721449,0.799740642976139,0.008503105534480068,0.6160126410290101,0.7961145182276934
84.0,0.009803207332430681,0.6178332097919524,0.8009296349579039,0.009116358810239086,0.6096739434222095,0.7968755206416224
85.0,0.009748179141038888,0.6208893172207681,0.8060100755429073,0.00859097426722633,0.6221137717254681,0.8023008646990492
86.0,0.009544991836266675,0.6195733929884452,0.8007944851165225,0.0089688210456899,0.6130506185957406,0.7979728652788067
87.0,0.009641079650260417,0.6173286076230367,0.7991371748155779,0.008604365960174429,0.6153188600706231,0.7982021590466414
88.0,0.00927460661432539,0.6223725712389846,0.8026055128953811,0.009057170193187393,0.6175369592006467,0.798131886804673
89.0,0.009956465227209818,0.6163665352128146,0.8002648585369546,0.008782688965905875,0.6160499869373126,0.8033086347456486
90.0,0.009369391126003601,0.6207721334070735,0.7954251056332251,0.008816154607103374,0.6152171413953481,0.7944530551137975
91.0,0.010098253190579476,0.619182824338652,0.8026505230075343,0.00917958093141612,0.6188002764753797,0.801349704324619
92.0,0.009611136166027181,0.6139821017721825,0.8028213380876356,0.00842350245521351,0.6122711378611465,0.8005184953460158
93.0,0.009636257724133108,0.6198859366231686,0.7973782099829362,0.008824675142898093,0.6184300031413725,0.7983968809028885
94.0,0.0091915116722635,0.6218008114807752,0.8015248049968591,0.008656684953621497,0.6199539236893826,0.7982639733540569
95.0,0.00958682322278808,0.6164035673216809,0.8051196271154031,0.008772492540635113,0.6124110803047387,0.8059484198705188
96.0,0.009546133671436544,0.6168244814273808,0.7983500722043998,0.008539813277715549,0.6175431822547348,0.7983421236277602
97.0,0.009409258612494467,0.616647926013359,0.8007405311500237,0.009067729395622528,0.617020771108922,0.7983365516870797
98.0,0.009337187362198738,0.6221377561605924,0.8035254300659758,0.008476316983138126,0.6190325126296722,0.8026912352656753
99.0,0.009990879558613329,0.6143693715607219,0.7974021914662794,0.008795238504390967,0.6139758030603301,0.796802956126934
100.0,0.009572908776557237,0.6220565014730776,0.8009941368740712,0.008522370971080086,0.6187670256582287,0.8000377761239992
101.0,0.009239086126910654,0.6177773854306301,0.805315166690287,0.008948531281133189,0.6162512333834609,0.8010796557823914
102.0,0.009822489262111444,0.6189705713926088,0.7975002510219817,0.008698288486277612,0.6155682824229579,0.7951417462760515
103.0,0.009280521967004726,0.6226184811315395,0.8033813927385431,0.008935594607412908,0.618352279016008,0.8013529402716755
104.0,0.009551677595737192,0.6154400527233139,0.8036991548441766,0.008496851135153733,0.6137840767753848,0.8001230064282056
105.0,0.009604566715665895,0.6214065428814046,0.7989982792877678,0.00902405639403274,0.6164683551268594,0.7956618797026235
106.0,0.01013453783197207,0.6188566632552457,0.8022816307593077,0.009070769521060333,0.6151860705672738,0.8035750177797879
107.0,0.009519203655437323,0.6159241345874598,0.8028326885798834,0.00852090706364169,0.6141372902730821,0.798294188987327
108.0,0.009727121249299754,0.6202323000852362,0.7993482601111305,0.009265999140438793,0.6182470976435535,0.7960804654825695
109.0,0.009336290121418131,0.6196650743837278,0.7982074538022287,0.008571680230378066,0.6138013405860132,0.8029441239680818
110.0,0.01012746638235029,0.6172177811855449,0.8005888760458386,0.009243544714934814,0.6170069441737149,0.7961739767238678
111.0,0.009137572703401988,0.62395636481505,0.8012941112782564,0.008785166538233385,0.6161058044062779,0.801008561537404
112.0,0.009900894215746964,0.6150019439119081,0.7977715103183629,0.009269854802410273,0.6144754822810988,0.7995318081384899
113.0,0.00922106891465747,0.6167076173212785,0.8053314306655406,0.009141159912487342,0.6203006030363267,0.7968914513678839
114.0,0.009940505063765622,0.6232869166581991,0.7980765026187935,0.00913187529312092,0.6122176172850907,0.8021430939858216
115.0,0.009350420868648944,0.6164630145858159,0.8007374680038479,0.008962169250049652,0.6178607592652035,0.7989176573656067
116.0,0.010097033501080316,0.6193401215271886,0.8034779435608076,0.00911785565889961,0.6176647217332459,0.7989993258052557
117.0,0.009381361248189298,0.6213880027041487,0.7973162370737318,0.00896933515342745,0.61240390858633,0.7999748311999598
118.0,0.009549438857922003,0.6197221646284438,0.8023639689442034,0.00876764133713215,0.6180388544453888,0.7955838571880303
119.0,0.009519393856078872,0.6146276450574768,0.8008990837938171,0.009209116650276012,0.6133255097139253,0.7989434356810255
120.0,0.009629562285622301,0.6209056493268311,0.8025039755290022,0.009168254265360463,0.612808889980719,0.7969345678270277
121.0,0.009286433930501804,0.6184645479227624,0.7967134026461148,0.009181716079937074,0.6166718849745161,0.7992344317462612
122.0,0.01007158217933503,0.6155668920199704,0.8043887208645153,0.008808603368767985,0.6129546621857419,0.7962350205537527
123.0,0.00955792965429221,0.6150868273689923,0.8015375069098005,0.008808367485946688,0.6115767098835229,0.8012908164725855
124.0,0.009175479668429435,0.6237780894207735,0.795833860339726,0.009193868987728171,0.6195538406055311,0.8005927728408264
125.0,0.00992439296170641,0.6137014464966662,0.8051915052929284,0.009031947064959472,0.6087594711005885,0.7950604969907186
126.0,0.010052404425306943,0.6174677197084161,0.8027573082784525,0.00873449081209579,0.614252976352994,0.800495842819494
127.0,0.009667809659352601,0.6199895948384244,0.8004847624096756,0.008475489702418834,0.6184189493511281,0.8040140934910733
128.0,0.009240129902304632,0.6205228591948316,0.8009305272220534,0.009080812657479507,0.6153867218421142,0.7932698774104333
129.0,0.009771989516319796,0.6142367496527971,0.804247609566825,0.008862413270902295,0.6143262501732728,0.802645739451582
130.0,0.009251263778481065,0.6241174135571264,0.8034371585110783,0.009001234096232628,0.6203055978484684,0.8010083962891514
131.0,0.009584586148152297,0.6158917336243367,0.7989486868421101,0.009152331608249051,0.6139295744081806,0.7928126312179734
132.0,0.00933309803363981,0.6152433204807749,0.8043574104723873,0.00845585564421565,0.613098431972262,0.8042157180407213
133.0,0.009830404629367896,0.6237275493979434,0.7999011616622719,0.008612294906428673,0.6182662127872,0.7977546867327912
134.0,0.00935203126109627,0.6196823351593165,0.7990024162410084,0.00906723782119975,0.6168660366924679,0.7915760216880836
135.0,0.010013943746370412,0.6194951385640723,0.8054378043572358,0.008772986980840537,0.6197128516756404,0.7987627381648094
136.0,0.009470873519117561,0.6254679235177946,0.7984067909711993,0.00883119416188757,0.6165876126326737,0.8018807787824175
137.0,0.009535780356320805,0.6165442869969308,0.7973789362985756,0.009054640648403207,0.6154619963086952,0.7943444805387625
138.0,0.00976557352628194,0.6192330058231039,0.8037561555322046,0.008333925711364692,0.6113697530401241,0.800598735209894
139.0,0.009603199046277952,0.6253943673205118,0.801329431430101,0.00894266396821569,0.6148370375714721,0.8005643723946053
140.0,0.009444810007116111,0.6143314464600148,0.7961865674233802,0.00900535205777175,0.617243156446298,0.8002252426343901
141.0,0.009633632743714444,0.6178124635179574,0.8034550482970487,0.008779924364709276,0.6140112683316409,0.7976564736712408
142.0,0.00973822434184404,0.6211209314080026,0.8031287986224678,0.008738936388919889,0.6131620107848128,0.8039336966177018
143.0,0.009294981707286926,0.6158822242393672,0.8018146677875791,0.009158990148922942,0.615167634796683,0.7980788764596224
144.0,0.00991413504513209,0.6180221568013184,0.8006843201087531,0.008778622874784996,0.6139557120121778,0.802096054790918
145.0,0.009994710594501566,0.6210219124738126,0.8047049776410304,0.008895911005357573,0.6133800292484425,0.7997910348054534
146.0,0.009799944157196028,0.6151698445384446,0.8017739196474407,0.008877701358903568,0.615227054481278,0.8008685238645634
147.0,0.00958357019023084,0.6199245724826721,0.7979317162032517,0.00866593977864113,0.6158728680644321,0.7972615186769979
148.0,0.009567210259868798,0.6176650084888954,0.8031418838482987,0.009137301618383284,0.6116680767875812,0.8004897066221134
149.0,0.009618032419901735,0.6189179745746044,0.8026112327511696,0.008503698140895074,0.6144790330902277,0.7997704155559665
150.0,0.009695974007346987,0.6162755900097421,0.7985379775818473,0.00886630325726019,0.614074069104035,0.7978009276479318
151.0,0.009495644130717922,0.6219237012225932,0.8012134793292159,0.008686057472927411,0.6154739136809585,0.8003630445716066
152.0,0.010306815812981941,0.6176107812883279,0.8048188958189885,0.009067974283437207,0.608857392922524,0.8021097775838462
153.0,0.009635920810128568,0.6142764993415324,0.7989407097197112,0.009164367096697285,0.6160458011225028,0.7974697987437736
154.0,0.009714878944491018,0.6217057745912228,0.8001103543408583,0.008916908597520834,0.6170669424538486,0.7956439236655101
155.0,0.009963754193912874,0.6174412240236984,0.8033445725809882,0.009341810807655436,0.612297927372327,0.803958708161625
156.0,0.009971931450553874,0.6138192567415384,0.7952973948758961,0.00879753747173836,0.616329680743533,0.7967529179194884
157.0,0.009688945354192126,0.6185709216850812,0.8008462575022569,0.008853748575026736,0.6210361417410099,0.7982943195100135
158.0,0.009963977199380502,0.6156448269883086,0.8062874725844198,0.009320468376335834,0.6128380476105971,0.8002597663293586
159.0,0.00973945087844432,0.6183106655843399,0.7959603031099177,0.0089735711963951,0.6167828623752503,0.7999851994335602
160.0,0.009499051650533052,0.6178381403194527,0.8036717375049454,0.008853182314499889,0.620036779336634,0.7943956863959658
161.0,0.010700494664606834,0.6150005470812733,0.8041458390224312,0.009167105604976584,0.6129763131053095,0.8059840536507279
162.0,0.00945782742303929,0.6227952244207707,0.7995806184226348,0.008653643059805935,0.610150784484918,0.797820059911819
163.0,0.009697839638162585,0.6182945124120272,0.8011539527206358,0.009257236507681257,0.6210738884880429,0.7954148210578328
164.0,0.00960324346816532,0.6186937877811489,0.8055615954014699,0.008538140228922138,0.6145742445540037,0.8057314451900308
165.0,0.009451071506373046,0.623499908848365,0.7985660031635705,0.009510284485082563,0.6087020565042325,0.7953062415562476
166.0,0.010023379087621366,0.6191916826935291,0.8035154451872507,0.009335844060013256,0.6224585663995187,0.7967314062059615
167.0,0.009956857535444903,0.6190460309578462,0.8016032318012764,0.008757375135223438,0.6149056014978366,0.8031129963876837
168.0,0.00998871284324634,0.6225006170523354,0.8024386570499115,0.009018239319277959,0.6140690036570011,0.7968449383817431
169.0,0.010493209632685092,0.6164911716792032,0.7988322387051838,0.00920111308141999,0.6191312527546107,0.7934792015970675
170.0,0.009788772997723818,0.6183814769488192,0.8026614237812928,0.008943213176150544,0.617285695604183,0.8069482204497582
171.0,0.009971916681745416,0.6203671483491614,0.8033445546621544,0.008839936167940498,0.6122091428156863,0.7972916806812251
172.0,0.0098562224953521,0.6161407281791758,0.7970794593689239,0.008992380843919314,0.6166766638400683,0.7932328963439882
173.0,0.009906684070112633,0.6203382586023015,0.8034199798877348,0.00920619569651371,0.617932010399114,0.8045375669351745
174.0,0.00990457937871526,0.6195100556459178,0.7987040524784339,0.008529615744078903,0.6144018772547039,0.7999451654298037
175.0,0.009486717489912453,0.6166345499510213,0.8015325334700577,0.009326833109824545,0.6167820813862196,0.7923969965622145
176.0,0.009841584900605386,0.6177669060853793,0.798131353124015,0.008617374951895443,0.6183202594072501,0.8055045335044674
177.0,0.009792451661019282,0.6183301073217411,0.8029373762123484,0.009063790084517164,0.6108947282262547,0.7975975838278883
178.0,0.009767688469374307,0.6150692938830816,0.7990120574927557,0.008980485436096976,0.6161053611673916,0.7965091918423048
179.0,0.009581580437994728,0.6186231511971725,0.8000855993746102,0.008898352781859402,0.6174993622654786,0.8032144069470181
180.0,0.009614214313644783,0.6180584516498907,0.8004627993947296,0.009121745907441374,0.6119655654704337,0.8017524823573371
181.0,0.010240255039027238,0.6197039571490214,0.8010792248433025,0.008919948169915783,0.6172283359876779,0.8008190754697311
182.0,0.009576449311040017,0.6153633020552087,0.7993620665890042,0.008989324841482061,0.6208866500696821,0.7977826179049863
183.0,0.009913680267831643,0.617054601950894,0.8042350637058596,0.00867176780562114,0.6109489425725634,0.8019823787535937
184.0,0.009753472105894547,0.6224409458177834,0.7977508612717731,0.008918991086138492,0.617456062273619,0.7943797936895176
185.0,0.009751611330288791,0.6180501496180103,0.8011416960589306,0.008773872113317926,0.6182062494620654,0.7990717261884925
186.0,0.00965219414878999,0.6222831209688935,0.8049521804902792,0.008542152377888293,0.6159672526079769,0.8013153375385896
187.0,0.009637180480620438,0.61591024357596,0.7995710198262258,0.008902783378227749,0.6176530687111907,0.8002081670815624
188.0,0.00964384197219097,0.6218198879152887,0.802295124677097,0.008700909753880161,0.6183723951965124,0.7956093505937661
189.0,0.009603585869044529,0.6215532415347454,0.8033275261737701,0.009018420955479488,0.6160090240311114,0.802728794035762
190.0,0.010081569853576007,0.6174136052837034,0.802565858340047,0.008778923691136364,0.6154717718564878,0.7984638869034385
191.0,0.01001476237655177,0.6222333674714704,0.8025936940916569,0.009260637384660153,0.6172222829355746,0.7980822626641624
192.0,0.009339506865946322,0.6194328675099469,0.8046017026790508,0.009280293040516724,0.6140971242627264,0.8009612191674969
193.0,0.010342893766616155,0.6177044329334905,0.8019233033357566,0.009184725887361408,0.6140090634879909,0.800969712125016
194.0,0.01006950556268699,0.6232538627560109,0.7998244306390433,0.009123592061882069,0.6189700234559371,0.7973231811952348
195.0,0.009469863753416593,0.6178818349059089,0.8027828721848316,0.009213651656114305,0.615260798331404,0.8052004465942726
196.0,0.009788819018348063,0.6199757672419769,0.8028112421929263,0.008884052729686502,0.6131196268465453,0.7996940475921874
197.0,0.009815777424430714,0.6168373538218878,0.8022007596226303,0.008728852052819997,0.6172608604205735,0.7963470832799534
198.0,0.00961964989468564,0.617681334959366,0.7998390652473092,0.009017850041595249,0.616179235566106,0.8012159415716378
199.0,0.010007259187212205,0.6147887464209426,0.8018398479883407,0.009065407852107575,0.6137861884155749,0.8026299109133733
200.0,0.0099336074776041,0.6194354359141289,0.8032441526442107,0.009069835328207564,0.6192091271829674,0.7976435841824983
201.0,0.010208477093967721,0.6138452684836773,0.7987022534985198,0.009477139711082216,0.6180776770040951,0.7998132392411705
202.0,0.00952462214453865,0.6177979888055762,0.806585426968634,0.0091683946349602,0.613358254445822,0.8047594725033452
203.0,0.010378976634266544,0.6197731646723238,0.799342494101388,0.00884964197966815,0.6172785180678994,0.7993710303012993
204.0,0.009392234573508103,0.6192412670810125,0.7992585070901509,0.008806086393770897,0.6217088001383193,0.7969945338986874
205.0,0.010442706384215909,0.6196564413006367,0.8055640274497966,0.009274366779536058,0.6135265655136881,0.8029524298409666
206.0,0.009677231941168998,0.6174457029951169,0.7991106500703274,0.00927751686010534,0.6188837074765196,0.7951224185344721
207.0,0.010251580309319405,0.6204330817727004,0.8036523702101305,0.00885959327224777,0.614813033132631,0.7992957812702083
208.0,0.009544064531132448,0.6153626079262998,0.8040342282649208,0.0091461766085541,0.6152734696336736,0.7997590075292399
209.0,0.00974645260795403,0.6160561693942345,0.800001995201301,0.009024340857970551,0.616242979677017,0.7999160252264279
210.0,0.00956834226427972,0.6237162412448624,0.801609226951365,0.008915258907906764,0.6155141559501125,0.7959136775548058
211.0,0.010132780170454912,0.6162075247787158,0.8014750780740738,0.009008938289927982,0.6136186902756675,0.7986483747114925
212.0,0.009561681757582553,0.6155151289230153,0.8006916209156428,0.008257097832430671,0.6184129916552106,0.7981693511984083
213.0,0.01014408790805275,0.6158552344309196,0.801679787546629,0.00901219418193881,0.6132258352149904,0.7938474183971298
214.0,0.00956250681745352,0.6198699049290685,0.8038419112208891,0.009333855680836368,0.6166922773550383,0.79973092318062
215.0,0.009515402031876667,0.6141610158965977,0.7971325866869866,0.008832082864110663,0.6142625608193119,0.7985582285537481
216.0,0.00989813570530258,0.6146441405662073,0.8000721979291252,0.009387319229191624,0.6160491107687116,0.7930965446963623
217.0,0.00980396944007023,0.6186277134879822,0.8058662076830971,0.008890156476920895,0.6130793940656943,0.801902058229454
218.0,0.010069268869737484,0.614169728661649,0.7971353507303761,0.009230936260106362,0.614456973510878,0.7987436479675337
219.0,0.009839120238684183,0.6195479615662057,0.7982440352641879,0.008981521062308446,0.6142851478622561,0.7966494713073283
220.0,0.010107471289643174,0.6153058878165131,0.8038799898602534,0.009175608457078379,0.6146841461431621,0.7979706079082379
221.0,0.009898120559422548,0.6142875354376598,0.7977953917431438,0.008908894230527915,0.6177396605407153,0.8020238760832772
222.0,0.010030154798581912,0.6214723347358115,0.799769589462205,0.009023598401935104,0.612197739913758,0.7953301590282456
223.0,0.009742333657522579,0.6203496632501336,0.8021583497526429,0.009382571814472515,0.6165482334123851,0.7998585718739868
224.0,0.009933174724470951,0.6174009496048091,0.8005365490106064,0.009025413566716062,0.616376147449955,0.802466073866641
225.0,0.0095506873949969,0.6219511026523514,0.7996116127956315,0.009022605178918506,0.613877095964851,0.7964567881756661
226.0,0.009851016031253178,0.6203576820275248,0.8030537397598083,0.00940125602188242,0.6204105666143017,0.7963409451324513
227.0,0.010145035824652367,0.618150484274972,0.8008917747628258,0.008884293447921032,0.6164637200712489,0.8019106677655529
228.0,0.010316839340721992,0.6194169021440011,0.7970165298333965,0.008979062546350194,0.6135250600974655,0.7946439762709369
229.0,0.009528283028986367,0.625352739010468,0.8003434953731416,0.008931891896374406,0.6168597808007551,0.7953260975954719
230.0,0.009762986654746772,0.6137618929736617,0.799133943316791,0.009300093243044255,0.6126290399656952,0.798297867462159
231.0,0.010000860790300136,0.6212350743838139,0.7990694327451847,0.00893291148159054,0.6103769214211453,0.7947323588149938
232.0,0.00990853273813593,0.6213815017059897,0.8013668924453303,0.00932610438658613,0.6161207510408039,0.7941508020208672
233.0,0.00980096613267649,0.6175459143074714,0.7997354534738337,0.008813503361411975,0.6161552341358671,0.8030837888955669
234.0,0.010273879048834133,0.6178033284629141,0.796433396274977,0.009042597586930138,0.6137651138326611,0.79703573716574
235.0,0.009880061581890804,0.6197189323444275,0.8065654003089928,0.0091523509481437,0.618379763916677,0.8003509811197181
236.0,0.009951976494109144,0.6171761946147261,0.7981289792479492,0.009005747491538017,0.6141526650212276,0.7983170817046154
237.0,0.009918575524256543,0.6157109674589878,0.7914151688581079,0.008618987544022148,0.6162363071292396,0.7999508603322187
238.0,0.009782894077189826,0.6184423926756433,0.8034696913444467,0.009032040032978389,0.618085246812494,0.7999174786743006
239.0,0.009593690671949762,0.6192183677181206,0.7997163472302131,0.009151774239249186,0.6184986313586437,0.7998414721835607
240.0,0.009992874588396735,0.6160325806925825,0.7953111587202508,0.008946372589246146,0.6102982791933751,0.7952748255636004
241.0,0.010169882379998042,0.6207029216263074,0.8022040459349651,0.00852936114541933,0.6213645396924078,0.8007612177330211
242.0,0.009471975776200696,0.6182378490686709,0.8036066757308138,0.0088130642632929,0.6136359456628097,0.7956909126985249
243.0,0.010075789591357331,0.6142889244819459,0.7945975220030512,0.008746578991140347,0.6173843050368036,0.7986102750537598
244.0,0.009601982160209492,0.620730588486322,0.8016744717391148,0.00928319391916628,0.6159533043477425,0.8002416041809163
245.0,0.009884839715707772,0.618506513762155,0.8011273930643336,0.009090927612787245,0.6176894027068336,0.7963460981646502
246.0,0.009881578808240341,0.6115324475568298,0.8005160162347362,0.009059478501362114,0.6164570317763182,0.7988441559963533
247.0,0.010044093431346402,0.6233483428130024,0.8001007694039101,0.008941581973873982,0.6190811601221985,0.7986363893143115
248.0,0.010085483129060052,0.6126629273248052,0.8064237202274909,0.009164521987614934,0.6155618702680268,0.7990772661948805
249.0,0.009583231716150385,0.6163939416075273,0.8023852490579776,0.009067496745059259,0.6104777717421891,0.7948009440692704
250.0,0.010238965198391346,0.6173980862150966,0.8020462862333222,0.008927554381131938,0.6185720047702595,0.8001513777126559
251.0,0.009652681200704684,0.6197332446889374,0.8078786620683681,0.008520606670178317,0.6093151824841934,0.8004950620854911
252.0,0.009949099039328828,0.6149065925949528,0.797110737859103,0.009289746442737987,0.6144832965734839,0.7965733523522752
253.0,0.009625669206393463,0.622515220138676,0.8012654268623276,0.009175204774935374,0.6212282896431643,0.8019591720385493
254.0,0.010426449441944334,0.6146599128244346,0.8027612467494031,0.009071332194180144,0.6089213751268775,0.7993645053033351
255.0,0.00961261486665459,0.6177442064163473,0.8029584914166279,0.00866517755498573,0.6119578521342215,0.7961673887976933
256.0,0.010378398132060655,0.6166661161001153,0.7999119507031611,0.008929912750349581,0.6213879990331969,0.8014888167221991
257.0,0.01013323241167807,0.6172924807327065,0.8068125838598361,0.009272129419695687,0.613380904928915,0.7990648639373985
258.0,0.009821609112487707,0.617180654553904,0.802935470086038,0.008807161436210726,0.6154452443308152,0.7987079576428651
259.0,0.009828013344097553,0.6157895783191022,0.7986540057583786,0.009289792245109417,0.6184365991350507,0.800938796840138
260.0,0.00999053352353218,0.6193426321956962,0.8068547884509166,0.009299586907384883,0.6155262755740909,0.7961569891309196
261.0,0.009923013062236499,0.6145290412473137,0.8002460184258663,0.00943311335791431,0.61613337842861,0.800800163068194
262.0,0.009784416175259531,0.6188677395728698,0.8017475723300393,0.008914109657202582,0.6166299630345897,0.8010546866031109
263.0,0.009877316923511324,0.6198869981612939,0.804892100991065,0.009527608226559662,0.6217246450129094,0.7966929541547296
264.0,0.009636484042273592,0.6176358261837687,0.8004264541320897,0.009323628984766703,0.614559415398589,0.8030541626936137
265.0,0.009523743197538412,0.6175393781310595,0.7997696702402954,0.009353690113373623,0.6172266836119014,0.7966004692456871
266.0,0.010518163232304697,0.6194399618211867,0.8037656954969985,0.00920020192962015,0.6135959734065143,0.7975821350839714
267.0,0.010195299445060618,0.6160751297030919,0.7991494297195592,0.008983448612959433,0.6134204702824102,0.8030552997804685
268.0,0.009889547043746508,0.6157263125258098,0.8016443966595589,0.009149441451890339,0.6156081427171265,0.7993792080385334
269.0,0.009776257190743437,0.6196923185442625,0.8019938175080121,0.009361402013864687,0.6159904403425649,0.7942856938753418
270.0,0.010120583359507737,0.6200444219532143,0.8017470598001127,0.008869725488094983,0.6202091253339599,0.8051296819908103
271.0,0.009849360897820264,0.6205331636794649,0.8006271446507511,0.009146703639527161,0.614963611201513,0.7961018744183022
272.0,0.010305742510052505,0.6181827588908205,0.8067278764949746,0.009084006345096634,0.6159816046584506,0.8002938957962962
273.0,0.009615666911945478,0.623034654035883,0.7984826950240284,0.008533226469958218,0.6143699174511276,0.7984246788820102
274.0,0.010216761075345786,0.6154601269209564,0.802793162841333,0.009314244713943983,0.614267777909373,0.7985988951591781
275.0,0.009700538277046797,0.619398397057447,0.8032223116862842,0.008862039852890918,0.6144889191888941,0.7985495140740105
276.0,0.010185556740384247,0.6158772320817204,0.7985688849513674,0.009333213738923884,0.6129259266878582,0.7987007465568947
277.0,0.009570751746285145,0.6173039035486114,0.8000099204695386,0.009107531560992107,0.6142100948573155,0.8040385173232996
278.0,0.009970360730862915,0.6161766140444556,0.8049396402833592,0.00932037623840404,0.6143615936712836,0.7972565795299758
279.0,0.009848969589351855,0.618708040494245,0.7960617294219167,0.008734786637053325,0.6132671971469368,0.7952747707759374
280.0,0.010335670020277656,0.6176616239263698,0.805693361234244,0.00913427873881931,0.6149903628946926,0.8021811712464542
281.0,0.009666987458134671,0.619046704797442,0.8006840502226742,0.008815878952632297,0.6147322891576392,0.795500851215593
282.0,0.01016183426420998,0.61849420391133,0.8014683950528344,0.009301656943025406,0.6193550712263738,0.799544362152405
283.0,0.009730213755104989,0.6107345239732267,0.8034988622299151,0.009344131971249826,0.6145569051153831,0.8006660975946619
284.0,0.01013249430514,0.6193633477425594,0.8007167914486667,0.008701157925821584,0.6139078324367926,0.8015023449336979
285.0,0.009799055061299498,0.6172746386075975,0.8020304164838096,0.009211931641872628,0.6133708158244802,0.7962358363744046
286.0,0.009969902212569494,0.6167783894559178,0.8019645272015047,0.00888125477410539,0.6184303372370182,0.8013602883311277
287.0,0.009911080223227727,0.6223272194680173,0.8037565282645954,0.009489346969905556,0.6148864468648259,0.7999263432118133
288.0,0.009839363027638718,0.6140012585115457,0.8017327997173802,0.008628046657159803,0.610894259805294,0.7993394465823541
289.0,0.009879677427571653,0.615309355090366,0.8009222238314394,0.009036934244173199,0.6185525710800781,0.8008274000446131
290.0,0.009854435839511849,0.6211782896395039,0.8042727417564071,0.00923139774036596,0.6168816389545317,0.8002617691737842
291.0,0.009750753081747176,0.6165036635648041,0.80286939197855,0.009289106204805333,0.6107929864259903,0.7959964817111707
292.0,0.009947268936705214,0.6149010651180284,0.8009795854423265,0.008965755984376926,0.6149611162697007,0.8013447229142587
293.0,0.010267745097757543,0.6236457923051697,0.8059454399709749,0.008896949772730776,0.6159347628396573,0.798246441468725
294.0,0.00990054150117662,0.6170135681625675,0.7991290820567012,0.0091717037706352,0.6147913854127103,0.7969758944124755
295.0,0.009829399444449853,0.6201179355645638,0.8020808147775663,0.008862509168531232,0.6136742147171877,0.7993874410966292
296.0,0.00973098863098319,0.6137238796993852,0.8040295542168344,0.009446750141584612,0.6141042234169083,0.7990987261560943
297.0,0.010120383566843395,0.6146612893315293,0.8027141475522843,0.009086612831798164,0.6128997669188914,0.7968197021913117
298.0,0.01005720751933845,0.6194247409394293,0.7969869155940625,0.009522431607914715,0.6169169588566588,0.8005582500406206
299.0,0.009845326754115324,0.6146465074565146,0.8035966710933574,0.00885884453309273,0.6138980233924897,0.7991369573452217
300.0,0.009733759226590255,0.6187196455945105,0.8029674950312082,0.008776620181234656,0.6159384743420749,0.7977778366064853
301.0,0.0102215971272158,0.6204150349424298,0.7995706324922912,0.00923357037491906,0.618436882620984,0.798522384340933
302.0,0.010244337507733299,0.613231802443135,0.8016746088840019,0.009133458087183584,0.6142320788595952,0.8015184252589296
303.0,0.009806992621594183,0.6242510146536185,0.8020906190441704,0.009301292198347993,0.6173140299901362,0.8013527826238277
304.0,0.010169471490697954,0.6187259484096638,0.7991273407061195,0.008773460218777502,0.6169998243747119,0.7964758288221897
305.0,0.009894209064565817,0.6122811208807745,0.8032220430263527,0.009220752398471753,0.6097791354308779,0.8039589649487383
306.0,0.009817367497026728,0.6221740510486179,0.8034278894426155,0.00919300489899176,0.6153927025532433,0.8006665109040935
307.0,0.009807647592882838,0.6182432566197608,0.7979307170888861,0.00882380077480622,0.6180277036794322,0.7969736989143439
308.0,0.01029662417241675,0.6142986877992511,0.8012628248190173,0.00922576733501747,0.6124249231694815,0.8017423490373634
309.0,0.009982834912836119,0.6181790044528905,0.8033800223463459,0.009474887185950753,0.6172313554114313,0.8000734328707336
310.0,0.009944287905371357,0.622505087409311,0.7995111208419433,0.008890516339049904,0.611816272140132,0.7961171856555311
311.0,0.009873658569603903,0.614105232562047,0.8011927604450305,0.00934670405859892,0.6145980524003734,0.7991866807676706
312.0,0.010474680581504109,0.6191219542001475,0.8046594837771447,0.009377416405938777,0.6144951685664322,0.7999823457015941
313.0,0.010059062105433484,0.622888866770398,0.799923620578784,0.009473743823785236,0.6126132677157019,0.7974917143683143
314.0,0.010152686500412332,0.6157779867778012,0.8003294734295517,0.008994565033044405,0.6157805120462404,0.800519003843859
315.0,0.009794571781375806,0.6132577773570744,0.8040179502670951,0.009040848319444031,0.6154076694683603,0.7994501794532505
316.0,0.010083708184197153,0.6203269182903319,0.8012263694623977,0.008927071220424115,0.6109708312767993,0.7997522080702738
317.0,0.00999821089736492,0.6162467842680581,0.7974452781652912,0.008766947477461312,0.6184500036316699,0.7969584768478649
318.0,0.010269215098663981,0.6165345319998228,0.8044221629904632,0.009086504217981224,0.6125528920139596,0.8008709140789745
319.0,0.009881265635342456,0.6190463559212767,0.7975005276357008,0.00866983403253454,0.6200014331652881,0.7992048576861763
320.0,0.009947647878276435,0.6199818358648814,0.7996865500114483,0.00904307627646267,0.6152091972215116,0.7959516356232704
321.0,0.009693552155562595,0.6193776198263041,0.8055458729052644,0.009173332866568908,0.6155160698820809,0.8017444322944185
322.0,0.009969830334578812,0.6190197465279261,0.7994844629965691,0.009067977487286796,0.6177199057563995,0.799786007017547
323.0,0.010144469807077519,0.6213309024726099,0.8011273010707057,0.008836401900372786,0.6160718448033853,0.797264691211668
324.0,0.009994203954034787,0.6139805877945771,0.8004179189948945,0.00903296279138329,0.6160146416831145,0.8003764613469375
325.0,0.009991536003644448,0.619767972333207,0.8025255421100261,0.009431099128772543,0.6174247880047645,0.7971145444930318
326.0,0.009972785983459811,0.6185652439993772,0.8015540649334982,0.009258731327932491,0.6136434009743503,0.798549203651151
327.0,0.009659240222474955,0.6164144626405128,0.8059082492781708,0.009071441855207684,0.6151766005735858,0.7975834838211225
328.0,0.00988848485226392,0.6153675663773942,0.7970047948275253,0.009175389493335101,0.6146722022682369,0.7996363521407912
329.0,0.010321801251069754,0.6212589836714398,0.7994330561664661,0.009012843610696125,0.6121493558185686,0.7986001304666298
330.0,0.009968627223028154,0.6199734584545324,0.8013377878130342,0.009137970034009913,0.6160655536159119,0.7979722315863254
331.0,0.009449968942887745,0.6168149026273347,0.8008514434529368,0.009049520231292475,0.6133064934715073,0.801612598489656
332.0,0.010272137006816279,0.6203046819251492,0.8009994301351196,0.009338576712001221,0.6161132466993361,0.7982970132454829
333.0,0.010008048500011283,0.6162601832587694,0.8051628774946034,0.00949057652053115,0.6147708237715067,0.7988738166089384
334.0,0.010373409885312266,0.6163841306108226,0.8006320726823215,0.00919086858948987,0.6131955632946996,0.7988717455245583
335.0,0.009773283132148211,0.6199905038090666,0.8023595125434562,0.009158108246182727,0.6163266000533997,0.8003869715067615
336.0,0.01017186040029138,0.6157127670493666,0.8031650466726417,0.009169672739989069,0.617198900868864,0.797184883914884
337.0,0.009928198356642584,0.6142380044874117,0.800023911379379,0.00903322107175074,0.6102229836075144,0.8015085105744497
338.0,0.010115901066118108,0.6190460566320958,0.8008311318434997,0.009137769202358507,0.6172440808037236,0.7982570308462309
339.0,0.010224378425274863,0.6220192660290592,0.8009420839462631,0.009786669625844072,0.6163293159298204,0.7982003836173176
340.0,0.01038886113284226,0.6135757412669308,0.8005198531866369,0.008899730993250098,0.6106744526864535,0.801372327198087
341.0,0.009761490961395997,0.6188851919039768,0.8029314964198677,0.00953439517941423,0.6152553648680051,0.7966199284712763
342.0,0.010215950024053682,0.6191809698573695,0.7994630698779442,0.008998210776632942,0.6169935684263784,0.7988764349846862
343.0,0.009616261311676502,0.6147984569058422,0.8053378678993185,0.009555189829300583,0.6109685821901505,0.7979388736296347
344.0,0.009840074148987243,0.6165547885946698,0.7975759941297711,0.008780413227724153,0.6148426265660608,0.7987098818247361
345.0,0.010187545987507061,0.6186488861767867,0.8029609146112938,0.00939006010634784,0.6148822728799963,0.7972252596469751
346.0,0.009931942455040152,0.6140136206800243,0.8040120609467388,0.008753636763607905,0.6141397114867119,0.8012459465041686
347.0,0.00937760442113542,0.6142978180111043,0.7992405762586334,0.00947773047535147,0.6125119248322445,0.8001403628778758
348.0,0.009592134894393796,0.6194871770322298,0.8015896767526741,0.009602906422724102,0.6192276203246887,0.796746278015865
349.0,0.01027086833743118,0.6179748773156967,0.8021980381834438,0.008788610976131194,0.6110324821571428,0.8001358108573542
350.0,0.00955190988725954,0.6158819095331782,0.8017388887526826,0.009121730715370476,0.6136591217728453,0.7980988931037911
351.0,0.0103618411949223,0.6214053770238674,0.8003338746296148,0.00932706837833592,0.6184256936321674,0.7978606295157121
352.0,0.01011737533383962,0.6183847715011496,0.8046927143895164,0.009229512210853243,0.6127065890534826,0.7968606880038328
353.0,0.009931776904343907,0.618522540172251,0.8026335864292193,0.009485162488899435,0.614359982383739,0.8008832741861049
354.0,0.01004319948989398,0.6208746653336548,0.8002040050855207,0.009537284273816577,0.6151169037114017,0.7964655767225325
355.0,0.009803908055303043,0.6177938307615504,0.8024649482944463,0.008864894156944704,0.6182876680029928,0.7986211195488209
356.0,0.00995971559045567,0.6160162260965686,0.8053642223981986,0.009528533654099187,0.6130345060812077,0.8017423509507303
357.0,0.010107510903269314,0.619425914396111,0.7967894459118874,0.009224360694522274,0.6158216735225857,0.7953473288751496
358.0,0.010039427318571405,0.6187379339938224,0.8038925895690021,0.009204164262826019,0.6195560213974484,0.7987793901597449
359.0,0.010030809216992603,0.6172259768009334,0.8010445674179208,0.009085224589484776,0.6096081171186698,0.8017355123984002
360.0,0.009735181755517523,0.6179210130248679,0.7992630276125867,0.009267565595151683,0.6178649894194674,0.7968789039109049
361.0,0.01021860467047182,0.6178647769031312,0.7981531627405877,0.009597168862999156,0.6169681834178541,0.7985617089756535
362.0,0.00996305381050832,0.6147842972043635,0.8033182191896113,0.008913379330366237,0.6180987142324835,0.7989717180358618
363.0,0.010186559856343062,0.6232718646462302,0.799403547501252,0.009015994697669274,0.6144153295346709,0.7978838671668537
364.0,0.009452235143439878,0.6151219206985462,0.8013397946340508,0.00919343898511805,0.6136192281425292,0.7963786353814212
365.0,0.01070058811656936,0.6163627759335125,0.8058094529715125,0.009420745669339472,0.6173693685684466,0.8022979744773214
366.0,0.00991622160835778,0.6172333505948584,0.8013079204470953,0.009401480907454522,0.6107892031056213,0.79758497744317
367.0,0.009569310818079298,0.6166791032129084,0.7969443755819346,0.009183207853577388,0.613157446195623,0.7986137302130996
368.0,0.009978314738992553,0.6136743189070987,0.807138385455029,0.009232081636583594,0.6177729976317642,0.7968812927734208
369.0,0.009743462078825453,0.6196497626898866,0.8020905735590868,0.009318890143101827,0.6132492254454627,0.7980302534039708
370.0,0.01008035569999489,0.6196935871315166,0.8002745065977167,0.00947966616748472,0.6146748970802512,0.7963527884083155
371.0,0.009787656162216725,0.6147062123725048,0.8016004757558473,0.008763984798076918,0.6166793918536952,0.7985784534613305
372.0,0.010773539090450568,0.6172329559178383,0.801100903102776,0.009151356620479924,0.6130369189954845,0.800734226086993
373.0,0.010102521395152102,0.6217568109001367,0.8000241288240907,0.009199148860577879,0.6190602408155796,0.7997647830508835
374.0,0.01006925906444523,0.6161985936531545,0.8015147266243449,0.009409782891670163,0.6147739788467188,0.7990776136990648
375.0,0.010380485663049492,0.6173053052780293,0.8043296596344564,0.00930267458181266,0.6189400577604212,0.8055803711907776
376.0,0.010013095078654728,0.6196450410206593,0.799048775731403,0.008552141146844834,0.6178111233221308,0.7986429829192118
377.0,0.010195380909844438,0.6180718515011604,0.8027865339079169,0.009444931895144597,0.6179464122741603,0.7988943852007058
378.0,0.010142300022327596,0.6165821931653815,0.8021016300338584,0.009138422325398026,0.6175411202243176,0.8023611593821726
379.0,0.009905124502587266,0.6193508259526267,0.8028905030114438,0.00925610262801157,0.616034074056429,0.7987927428504271
380.0,0.010343873165149842,0.6180846067236831,0.7985915966700312,0.009083967864586269,0.6197080189095321,0.797397917911252
381.0,0.010095619896494998,0.6180244103632894,0.8010291933765459,0.009626205067964504,0.6165790632345756,0.8001866966235659
382.0,0.010782581488474465,0.6148871106068914,0.8031094412208976,0.009191455374153355,0.6147260368246295,0.8009421834304251
383.0,0.010030431258549457,0.6169565516587877,0.7982868516108514,0.00945742807131019,0.6178682278020674,0.8018436631695767
384.0,0.010285704569474393,0.616622031561045,0.8041016398679748,0.009206171487808794,0.6186765318687354,0.7993961821723458
385.0,0.010254701445185116,0.6128011834824947,0.8045130973156124,0.009575248646396186,0.6118589785813018,0.800127351243306
386.0,0.009926583889104905,0.6191985097491729,0.8003717554556335,0.00946808918864228,0.6180763934452755,0.7986725719522831
387.0,0.010100698442431683,0.6175139338143951,0.8017983192931258,0.009231645243732987,0.6118694304540857,0.7975432660982144
388.0,0.010292682776412102,0.617732578741338,0.8043725595897036,0.00893987106409509,0.6177207505637446,0.7996442321822789
389.0,0.009837504675057217,0.6137415724204395,0.7982405934887897,0.009326089706146153,0.61427968669993,0.796788831955156
390.0,0.010246448167131671,0.6191844954630407,0.8022049720743653,0.009144610881456797,0.6162405876557163,0.7998644486899997
391.0,0.009874008199979628,0.6192899804338824,0.7995213025892204,0.009402298121347486,0.6152346794921328,0.7975710370538883
392.0,0.010107605550617573,0.6154933434055891,0.8010387172367969,0.009612452846123958,0.615789449317054,0.7970630003698339
393.0,0.009803434880699598,0.6197835316734358,0.8011738502415918,0.009261647393763039,0.6153074873962611,0.7994170068648402
394.0,0.010656344987694048,0.6195416677080636,0.7994536643761787,0.008947937172181938,0.616575827600491,0.8012568167863352
395.0,0.010458302148747446,0.619147543192563,0.80100730981802,0.00942173063518144,0.6179104788750946,0.7948942903219531
396.0,0.009989378130279567,0.6152560620814197,0.8012985170218877,0.009261690233081267,0.6124350690897838,0.804147012097527
397.0,0.01024265651227904,0.6178878751431129,0.7987749196182695,0.009420443571318873,0.617663855652762,0.7974190340167823
398.0,0.01015327730473001,0.6179648026638934,0.8003049126919979,0.00943504553893626,0.6183471639543108,0.8044539763515685
399.0,0.009922217626180677,0.618153394562423,0.8033065565976405,0.009052381395618451,0.616295623925733,0.7989990795821008
400.0,0.01049205911263661,0.6165982438206874,0.7997580143442122,0.00952480579776367,0.6201382966702637,0.7987483948307075
401.0,0.009454581543943142,0.618635862554535,0.8039148687191803,0.009367005116498585,0.6131124085457857,0.8003932139902672
402.0,0.01023944739828744,0.6172769129573309,0.8052747268737523,0.009346642675903348,0.6176122318703653,0.7963476377169112
403.0,0.009703693213962191,0.6184156903019091,0.7983667715607387,0.009457078276783173,0.6155841397692583,0.801696755315669
404.0,0.010347369279444539,0.6128073492307626,0.8054883710080625,0.009138409354472063,0.6125616196139702,0.7986319833487712
405.0,0.009964333624604641,0.6214235182029899,0.8040450941419282,0.00932686435732242,0.6147549781680803,0.7997893422912075
406.0,0.010159734291382404,0.6186350851635406,0.7998162180489037,0.009297149266798565,0.6168045715982244,0.7944361914326443
407.0,0.009995626815429372,0.6155789918280364,0.8036104769697138,0.009906013295460274,0.6134145316889885,0.7998951586172868
408.0,0.010272755042672357,0.6229713300251939,0.8039393155328665,0.009199179480307252,0.6169803499339305,0.7977130945100255
409.0,0.010005325103153937,0.6144739920632578,0.8017147591026716,0.009016182079220269,0.6196761148639371,0.7965654176752905
410.0,0.010062352798043597,0.6185370995792885,0.8035770124369661,0.009687902084871776,0.6127894554982335,0.8014181724058197
411.0,0.010368088338480918,0.6211424913232382,0.8010093280868359,0.009500419515725628,0.6142220428407001,0.7952061434496904
412.0,0.00988074085640738,0.616280249264286,0.803524600071538,0.009289541070505846,0.6162661887493565,0.7998528611089128
413.0,0.010262164256918142,0.6177200900166502,0.8036372232819959,0.009295730240400098,0.613313061255145,0.8003276639770794
414.0,0.010456358187872675,0.6206280287464513,0.7976113696348889,0.008977065782252623,0.6125107897267315,0.7979331891546916
415.0,0.00993001968896393,0.6160497902792895,0.8060055178419493,0.008954635091202253,0.6158366221974508,0.79936987996715
416.0,0.009987507613214978,0.6196500728672274,0.7996782447152555,0.009481565027497436,0.6133221047849612,0.7982996063222768
417.0,0.009933474155069713,0.6239390777322262,0.803926933275331,0.009330266362436562,0.6163514303167019,0.798812019666102
418.0,0.01017583515393797,0.6174052476618054,0.8043879348359613,0.00932880776267188,0.6132044242285514,0.7984756574906176
419.0,0.009828496650750064,0.6184432089823818,0.7983726813651466,0.008935162308441668,0.6165677985179364,0.802368897688708
420.0,0.010063417887521426,0.6224434063548464,0.8021238608313502,0.00937266630778333,0.6126156663080385,0.8004942310571659
421.0,0.010436800796749326,0.6173716990821297,0.8011433573326532,0.009646534797862568,0.6177015820816771,0.7989087764805509
422.0,0.010007695681291257,0.6188531687416071,0.7972413325044599,0.00924878840429981,0.6124047810674228,0.8004134036718782
423.0,0.00985558043376973,0.626049840333162,0.800275278696369,0.009086076576665405,0.6139599988560736,0.8000594160054417
424.0,0.00999081739421856,0.6165726270540988,0.7990107921076035,0.009437974936232966,0.6148488708105946,0.7999220939051027
425.0,0.009736156829072433,0.6189303641924434,0.7990842952609456,0.009204133873405157,0.6167199984483838,0.7995313761396265
426.0,0.009923823302857225,0.6209517017594678,0.8009685963437795,0.009053707413759115,0.6154487858025658,0.797990805762765
427.0,0.009950487440952968,0.6181295434616161,0.8011700216673414,0.009389181865839511,0.6148151874544162,0.8010819743330387
428.0,0.009716250572636479,0.6200942456695184,0.7998664652916618,0.009435270473443525,0.6136428923577314,0.8006142889997264
429.0,0.010397146929891164,0.6220364925247699,0.7977039147215059,0.009024489889352828,0.6188959536387473,0.7970063800837924
430.0,0.010106915177513118,0.6165845406324553,0.8013185206246697,0.009475866214565778,0.61771177182866,0.8040641305189263
431.0,0.010093076622780648,0.6142958160200174,0.7966208964067212,0.009792076386097566,0.6125469484063725,0.7956338151398742
432.0,0.010349897148008574,0.620626171954037,0.802205248701411,0.0089174788035095,0.615993647952249,0.7981013023260422
433.0,0.010544013621288142,0.6169715782315659,0.803471323111574,0.009453149287001783,0.6182654119743889,0.8039889879443893
434.0,0.009899958749406619,0.6183881919493309,0.7983365253294693,0.009287024635657285,0.6124778604515374,0.7950938733266348
435.0,0.010611505890700389,0.6210166977949949,0.802553171095666,0.009216284533082663,0.6131650016147534,0.7971503396183401
436.0,0.009735812905645264,0.6158365846653763,0.8031458850877542,0.009501160203469654,0.61636489424299,0.8002937372765296
437.0,0.009948649681260333,0.6186477566792826,0.7984487156577693,0.009197112641550348,0.6148569516304012,0.7936668273509113
438.0,0.01043596655679522,0.6227658821751828,0.8017228073974991,0.00947845470492386,0.6149079741767561,0.8027435815209405
439.0,0.010245010951235698,0.617539064498014,0.8022368873908026,0.009171592678356367,0.6112054329149991,0.7952658511877845
440.0,0.010070459991532459,0.6166739641955961,0.8009056770166211,0.009580205541722118,0.6192034986367352,0.8020293444416216
441.0,0.010170169777721135,0.6217224088421165,0.8019672613771324,0.009322291229807106,0.6130318385835558,0.8003072001511461
442.0,0.010142050715194105,0.6177145566256581,0.8001991014705662,0.009371962667131603,0.6162106018292886,0.7980506274903875
443.0,0.010443582119309788,0.6180055260228076,0.8043443167007772,0.00916500235722434,0.615988717879454,0.8009128733538814
444.0,0.010298247253868237,0.6195180059409545,0.7965569956521079,0.009930691409499771,0.6198352951283782,0.7973733943076815
445.0,0.010320142898545336,0.6186434238290255,0.8024452057739976,0.008982838524877584,0.6125930612393097,0.8008117450608013
446.0,0.010078466277835789,0.6126346948562753,0.7988256472759394,0.009381119570171386,0.6137447796145727,0.797598940187156
447.0,0.010329604607170088,0.6221455687434054,0.8012846465693872,0.009260898653332142,0.6179172245953077,0.798031778116607
448.0,0.00956571604935312,0.6150751787567494,0.8028085463577171,0.009287475840706957,0.613792258695521,0.800252595806134
449.0,0.01048533014527387,0.6145884308055273,0.8000111214220932,0.009034744416424784,0.6142848648633622,0.7959323317337159
450.0,0.009973499909689324,0.6185888372652291,0.7964569140724767,0.009543827126902197,0.6201006204495052,0.7990916086057442
451.0,0.010158156290239187,0.6210230022662526,0.8021711714529207,0.008962092791693932,0.612674160102919,0.8016679814406585
452.0,0.009930269417670803,0.616422562362659,0.8006297632953401,0.009946793334127535,0.6129117824810807,0.7969248145780535
453.0,0.009861242125186388,0.6201357314517382,0.8002578487055948,0.009173305093178385,0.6161695333306833,0.8016694914360237
454.0,0.010538843557175024,0.6259505821869884,0.799172786381781,0.009110860760877434,0.613077016154964,0.7990450296738022
455.0,0.0101382936951447,0.6149892638720738,0.8017963425616783,0.009562242932310994,0.6145042961739479,0.7962370986566867
456.0,0.010221403948725151,0.6166255126628009,0.7994143236396688,0.00928541302364517,0.614316451970735,0.7992082595845083
457.0,0.010094525611200788,0.6215930946906181,0.8028559287444634,0.009027031664385817,0.6138677965826156,0.7983940987230711
458.0,0.010108908545761127,0.6163573738660046,0.8006641979191114,0.009364891668149005,0.6168627603550949,0.7988267793672306
459.0,0.00996336599134476,0.6145182905701452,0.8033067565314475,0.00920537129449997,0.6136015805926209,0.7995601290689369
460.0,0.009821764345767925,0.6165530203478388,0.8005540056214027,0.009535142404336476,0.6132173190850183,0.8011421729879139
461.0,0.010204685926109389,0.6221891792024422,0.7995377926947258,0.009334916288389531,0.6172442378083888,0.7990776898173622
462.0,0.010244973424282924,0.6128135717756605,0.8021908528740691,0.00954007891317227,0.612017590241785,0.799784021996198
463.0,0.009690642763985948,0.6200082522347502,0.8014086745639732,0.009695460693290244,0.616172911323929,0.8010640417161684
464.0,0.010441187235289272,0.615876723429626,0.7975954389944632,0.009392643934932709,0.6146913145569757,0.7970460757574249
465.0,0.009971016528289118,0.6190227268564696,0.8034439821731146,0.009392610736218991,0.6173747771797689,0.7993677066919322
466.0,0.010221764792605094,0.617861897931178,0.7986474795055377,0.009407506212685282,0.6165387499006624,0.8037280087021555
467.0,0.009989162643304902,0.6181476243161641,0.7996877898243738,0.009481186976093596,0.6147454216243092,0.7965343201079021
468.0,0.010329626791449012,0.6172542212491813,0.8053617430996542,0.00914461878065542,0.6143051824197423,0.8002528879388594
469.0,0.01018755234683253,0.6169499866355824,0.7982226260882254,0.009157547696197114,0.6157160885570497,0.8024317124097649
470.0,0.010386139521395846,0.6155784466267673,0.8045262740907952,0.009804538237223305,0.6116418337888159,0.7943572846249184
471.0,0.009606470813225304,0.618997383157034,0.8026771050668637,0.009144221988261045,0.6138103906149318,0.8001613715657094
472.0,0.009968947648670286,0.6144829520320656,0.7986754700253681,0.009444792947223496,0.6164722374258859,0.8007710491055307
473.0,0.00988484278523521,0.6159995183130352,0.8003942169001765,0.009490713742701402,0.6143857767733242,0.7946590180894532
474.0,0.010315217258467351,0.614868549130235,0.8014340433247699,0.00928260255129189,0.6147646745665039,0.7994452962837022
475.0,0.009991273882793134,0.6129932517727896,0.7996201692307775,0.00929935487580535,0.6154132950416237,0.8042029394949408
476.0,0.009830455714405372,0.6192283470725136,0.8036840059625214,0.009583130568613462,0.6131194280880821,0.7968665700743462
477.0,0.010571659732542918,0.6133825321063816,0.7970101400926726,0.009103748737541226,0.6148109566244727,0.8000595867100373
478.0,0.010089183211622244,0.6187172342881598,0.8011070254977297,0.009224846095527763,0.6147842640307712,0.7998269364729163
479.0,0.01028805821539953,0.6189085684282034,0.8014894938704856,0.009130233131362095,0.6142936625454063,0.7978310725805603
480.0,0.010555829924890863,0.6162574430752464,0.7983285069798054,0.00928355491968258,0.6146787703425898,0.7981894901507964
481.0,0.009912416444961622,0.6133396104012783,0.8016935249964058,0.009370240469760779,0.6129342957296166,0.8002025669879146
482.0,0.010644469234056394,0.615796513097687,0.8004805586944843,0.00931944868905282,0.6146360545223809,0.7958598404008941
483.0,0.010328544131673079,0.6195447054163207,0.8019600864538132,0.00918614797085908,0.612779151683863,0.8005190212815979
484.0,0.010050000497262325,0.6163807566516002,0.8016513381557837,0.00957325065931282,0.6166684051129907,0.7969395385176933
485.0,0.01035104979785211,0.6171290328666893,0.8034464211657911,0.009167777435275214,0.6127775254240216,0.7964212004541686
486.0,0.010367377177303605,0.618701612476216,0.7986187781871134,0.009441834599553006,0.6190826548321091,0.7989368118714075
487.0,0.009878445290060139,0.6200585977276808,0.8030964880259727,0.009232545275924898,0.6127911795441525,0.7997488771535902
488.0,0.010207191866181997,0.6178549870140487,0.8028072018143697,0.009701997494661519,0.6150875620756893,0.7956655757833825
489.0,0.01050789618425687,0.6174513360116305,0.7998695278670099,0.009379342211128105,0.617870134020776,0.8007978331657857
490.0,0.010299338273942778,0.6176280851921719,0.8019835996812064,0.008920085050469118,0.61125595936951,0.7967593983233516
491.0,0.009948207116839018,0.6205869990351098,0.8058388654896617,0.00955128355117037,0.6123943198745632,0.7983540134760668
492.0,0.00980815535768397,0.6146743347474285,0.7981143112018043,0.009134896006600115,0.6191583067006531,0.7973680637032242
493.0,0.00989970123857581,0.6154267112318664,0.8041420235806208,0.009436254855980014,0.6143565840124182,0.79449487510434
494.0,0.01018468612808481,0.6179726178342361,0.8017730122839117,0.009395611359188554,0.6110068653263221,0.7985119860189175
495.0,0.010347272219582922,0.6185761287231646,0.8021707289190204,0.009076130361167155,0.6156248617529956,0.8006981799128203
496.0,0.010812035858308117,0.6158546052974264,0.8004288370657209,0.009391171343127613,0.6176164922061393,0.7942595817667962
497.0,0.009666946600148166,0.618738546759857,0.8042316956212107,0.009004398157578489,0.6099522917260342,0.8000887623776115
498.0,0.0103793097455981,0.6204563533999984,0.8031351468278839,0.00950906456728853,0.6152142690582799,0.7991705872964242
499.0,0.010359290655985579,0.609699628478609,0.7992797284994878,0.009289615027609303,0.6158837362587732,0.7991767379550473
500.0,0.010361151020727585,0.6204929523083199,0.8014019903390421,0.009566850156351794,0.6114636585737568,0.7946384221860014
501.0,0.010505423183825878,0.6192397710807913,0.7999652478823177,0.009495032431880879,0.6133110163018297,0.8017054469859205
502.0,0.010201054157999306,0.6099763893382462,0.7978949086803274,0.009376452413856982,0.6196578315500972,0.7952605226842441
503.0,0.010153388292970817,0.6166316069633184,0.8016407993217194,0.009797147396972374,0.6137290057077065,0.7979241489849543
504.0,0.010580573989739387,0.6188659216866796,0.8010179651344235,0.008917452960933592,0.6109375098000769,0.8010092155786311
505.0,0.010263268023822077,0.6152671224393453,0.7982238926580535,0.009229558231462938,0.6140298622305106,0.7977264677940152
506.0,0.010150651606957786,0.6174429296755557,0.7997743252780686,0.00917141838309206,0.6156584811290489,0.7979562354172638
507.0,0.009982502209075081,0.6179829452520951,0.8005200666256624,0.009428985576266062,0.6119548371987207,0.7989607112131039
508.0,0.010168629505031676,0.613657770513208,0.802169765770748,0.009632394366516606,0.6194411778896864,0.7997590897067153
509.0,0.01012759046455251,0.6226425654792692,0.8007750902618078,0.009146136300113229,0.6174117347229042,0.8006041926263652
510.0,0.010429137040474866,0.6177377404229714,0.8018744190985208,0.009648906425269001,0.6156364136183778,0.7979500172089568
511.0,0.009800585808580958,0.6162967180004786,0.799769082882956,0.009002790180811295,0.6165883117897036,0.8013320417845392
512.0,0.010376235626621277,0.6204227762083292,0.8010988779444662,0.009552467430059886,0.6136809204811038,0.7974842341290846
513.0,0.010315353315072953,0.6175611109545238,0.8011332655362433,0.009195488909222293,0.6127013932893164,0.7948876760091376
514.0,0.01046672984808891,0.6137426712786745,0.8027547315630482,0.009761957495854073,0.6198592771522282,0.8026933493267482
515.0,0.010111614692572575,0.6187314375527567,0.7994046494952987,0.00927008910186936,0.6145619432566651,0.7977769413906449
516.0,0.010498522117511557,0.6192746792233024,0.7991192005926671,0.009235328445027523,0.6150465818940226,0.7992293129831558
517.0,0.009928887604950849,0.6147451693732494,0.801208655466346,0.009523507347961197,0.6157976496884545,0.7998502208515015
518.0,0.009955584359702906,0.6177078711549356,0.8035508151269068,0.009300987571916696,0.6173722845519356,0.8009271597614741
519.0,0.010376238728745622,0.6189054003977008,0.797826657584405,0.009202320729863569,0.6129945846031816,0.8001826361536171
520.0,0.010062293136569625,0.6130963279946128,0.8036410524873153,0.009676348705947668,0.6153723113252949,0.7993068466305928
521.0,0.009830987725230807,0.6170058829079824,0.8031528341543546,0.00915471612794771,0.6144299638961894,0.8044274173957104
522.0,0.010243258610326225,0.617459252374536,0.7994019924129899,0.00931004243224007,0.6112970005127809,0.794137429844897
523.0,0.01019538698245741,0.6149494208432691,0.8041130742581369,0.009014812201719508,0.6173918414167537,0.8014693186877082
524.0,0.010316015525743755,0.6139631539035966,0.7998882860112667,0.009061710881805235,0.6142012389089695,0.8030344527778521
525.0,0.0103830934273231,0.6254620584075772,0.7985738246353492,0.008895483816365228,0.6114472819802699,0.798123124848539
526.0,0.010244765217737655,0.6154281384809822,0.8020270626697058,0.008985108080088115,0.6158230360722461,0.7980332854037908
527.0,0.00978678388825434,0.6163878499275086,0.8017627865573421,0.009549613938380663,0.6156185207071924,0.8047164853217724
528.0,0.010192099429660989,0.6224252296406183,0.7995191856846067,0.009183395200990803,0.6169509857202434,0.7952260260406468
529.0,0.010320805210304236,0.6143693519455307,0.8039806299198684,0.00916488316034634,0.6150237270634473,0.8032650568842681
530.0,0.010022983407463843,0.6160331716305882,0.8050112012161613,0.009328651635230632,0.6186120285878742,0.7976387617599265
531.0,0.01077636404504271,0.6203309537379835,0.801386448833342,0.009727542557702694,0.6159596193431305,0.795562841600736
532.0,0.010254682788210515,0.6199015134768832,0.7998028535890824,0.009059337751267438,0.6183474658690383,0.7987988461098688
533.0,0.009994530920000744,0.6130083000825063,0.8045845587588192,0.009451655292662085,0.6145857324407106,0.7974919699303995
534.0,0.010260409239468785,0.6189892014010915,0.8005850044399936,0.008960667100070775,0.615014801967057,0.7999711706985262
535.0,0.0098355923940419,0.6198992996100896,0.8015384188882463,0.00946749476612555,0.61200360489977,0.7981129083454503
536.0,0.0099376992260764,0.6163607748612837,0.8030458035999577,0.009443988408432746,0.6147994667459846,0.7973528408475467
537.0,0.010321844348518893,0.6179054747818955,0.8018843834629843,0.009101327262629435,0.6203147440792951,0.8021980380328205
538.0,0.010074053568083566,0.6232363033515373,0.7978023097653664,0.009137547989745828,0.6098959724497558,0.7976247584182322
539.0,0.010270170282306866,0.611358931652936,0.8039197507720446,0.009585813890881652,0.6144986185420614,0.7999631697468539
540.0,0.010159401980675999,0.6205525539115008,0.8018031402140973,0.009250650572211836,0.6166101245289355,0.7990085799466973
541.0,0.00988367852562293,0.6162709687268919,0.7964901414002604,0.009323031042465854,0.6117820805182579,0.8033070914495655
542.0,0.010437338544522083,0.6147339302590933,0.8039809135930109,0.009858864086647328,0.6168047526225358,0.7973533160771291
543.0,0.009841890404038118,0.6175735338513985,0.8006933138898661,0.00939333706579022,0.6135564315940573,0.8002948736858173
544.0,0.010805726592875741,0.6212823492414974,0.7967933063283228,0.009647503194484756,0.6127864481141685,0.7990406932824782
545.0,0.009887882477410946,0.614078137383503,0.8038309084788736,0.009866256317773187,0.6146625108564038,0.8013211973670793
546.0,0.010171045406525693,0.6182536208988708,0.8040161543415546,0.009207342561874233,0.6147668641494777,0.7963985844914315
547.0,0.010352063711487275,0.6191864664186746,0.7980846252046407,0.009426198771592268,0.6108255876073374,0.801847213013663
548.0,0.010395594128696967,0.6171984018677209,0.8054594616984525,0.00943646015031436,0.610726183996839,0.797723959825088
549.0,0.010230710578243572,0.6162699971902571,0.7995344325878466,0.009554546258251513,0.6172303109417986,0.7999446695874978
550.0,0.010119368482639193,0.6172579984013635,0.80206325840634,0.008926097733283192,0.6113305423383757,0.7984910743084546
551.0,0.010552966500793346,0.6182429442753323,0.8008409819534583,0.009235714761812999,0.6162236468437706,0.7964889222576138
552.0,0.009693307813904614,0.6173753991223319,0.8053237881172677,0.008731826562616169,0.6131780471392295,0.8013006087087013
553.0,0.010379198374620568,0.616146352075564,0.7992262376294248,0.009396616093617343,0.6165680152898753,0.797666676966384
554.0,0.010050661120724372,0.6153190116269838,0.8017379797587615,0.009471743694327782,0.6120853898566169,0.7981380533720496
555.0,0.010404920435076776,0.6214855439801019,0.8034671223654343,0.009154641018668992,0.6168850329746272,0.7993661244663687
556.0,0.010312270753228023,0.6162671827552869,0.7997484100682116,0.009410928877592262,0.6188951430000006,0.8005183928732971
557.0,0.010245739127749558,0.6151866244059063,0.7991921059206505,0.009226364495804721,0.6136407217030675,0.7963484434629586
558.0,0.010097865804740883,0.6239912517545628,0.8037022146161592,0.009503775325222301,0.6183085822334551,0.7989441837765923
559.0,0.010353271787623143,0.6123965994838095,0.8005658523340813,0.009451863725455667,0.6164111449471154,0.7993137312869544
560.0,0.010324068337991413,0.6191612561378417,0.801198738899518,0.009645505393137441,0.6160562153576867,0.8000803543030272
561.0,0.009926227936428743,0.6175210013825168,0.8063305818731944,0.00978946586189559,0.6153844974320489,0.7990812293000235
562.0,0.01014577964748017,0.6166741724885962,0.8012661277384656,0.008972884559976545,0.6154438298249397,0.8011139229203607
563.0,0.009874284903461938,0.6177036135829331,0.7979701189566494,0.00944417227465614,0.6165531619973378,0.7957701726549246
564.0,0.0103886547259456,0.6220879983015469,0.8043914880593784,0.009718023811916844,0.6174156985781865,0.7997406943143508
565.0,0.010087220155416821,0.6173513374748344,0.8054223596908553,0.00891720823495626,0.6135806708842834,0.8030649062205476
566.0,0.010492889517604234,0.6173982052105267,0.7974307654959936,0.009623009871848788,0.6164821307051199,0.7967336389548992
567.0,0.010085205249525027,0.621841895032437,0.8029312229869938,0.009366128675458888,0.6135184816457907,0.7984640143784241
568.0,0.009838905410868586,0.6162932452771415,0.8040180057033962,0.008825676176665303,0.6193035331089414,0.8027888519490936
569.0,0.010616343112700375,0.6157688281904751,0.7969520329112765,0.009072337756002437,0.6141386602801834,0.7998487962169707
570.0,0.00994269225010277,0.6185190385912315,0.8029760212483031,0.00903306794446808,0.6190330675012099,0.7968908497467392
571.0,0.010428136717434318,0.6183476108492676,0.8048274656036527,0.00954352920876229,0.6111711241329308,0.805863959572773
572.0,0.010674439590311727,0.6155458501099093,0.796914072353719,0.00955205101575028,0.6160139948872738,0.7961325240909085
573.0,0.00974139778715858,0.6194451424812945,0.8016228864364512,0.009572019003151598,0.6144009048734054,0.7967411018803084
574.0,0.00998231902407873,0.6188368999947961,0.8023358366610985,0.009126727939831079,0.6133937288753639,0.8044137924964933
575.0,0.010565310553856481,0.6159074275106636,0.8010363676762714,0.009694777119416784,0.6160959832217953,0.795798570882793
576.0,0.010140616291714876,0.6211687574767288,0.7991553625473512,0.009255536765234941,0.61480027876317,0.793904750006206
577.0,0.01018123662629412,0.6168154932027666,0.8061247567516663,0.00926433153859424,0.615284090112378,0.805049034878692
578.0,0.01025573674271164,0.6133357148814017,0.7980637375860997,0.00923943211524268,0.614203788932674,0.7960588755163317
579.0,0.010179043670511926,0.6216935782250468,0.7996702131946869,0.009579820105194887,0.615462016535503,0.7962163463332533
580.0,0.010968155626885613,0.6196451865812431,0.8057866961424122,0.009102790880722644,0.6164592992486655,0.8029625017981409
581.0,0.009890864186439918,0.6149901657212317,0.801539378793131,0.009392523851354277,0.6129047204955561,0.7988042900687191
582.0,0.009990535028567754,0.6191734409411601,0.7960209713952835,0.009600847641600753,0.615341819307726,0.7972686084100606
583.0,0.010136154770039745,0.617609000363596,0.8051147137573486,0.008850741170024911,0.6194264083930943,0.7998984928832287
584.0,0.009987354512011718,0.6162216545889704,0.8022201225404874,0.009252062091643186,0.6128162344557377,0.8007699315640441
585.0,0.010400498955729373,0.6182070397390916,0.7963338748607782,0.009178154304122648,0.616826987723688,0.7964363241867393
586.0,0.010058312178744918,0.6237998481056757,0.8024456415502218,0.009769994196037943,0.6188597448856876,0.8011275627385257
587.0,0.010486739942501625,0.6149660733660894,0.8027880728083836,0.009291736712612702,0.6123910479176434,0.7983780869900077
588.0,0.01019669655832855,0.6176523090937385,0.7938990756673385,0.009421392373076853,0.6161618469326694,0.8008003568474028
589.0,0.010471379595753777,0.6167638283362764,0.8015882430051585,0.009258094830218883,0.616870719775078,0.7985132520076353
590.0,0.010278743695545673,0.6162878164424891,0.8052806052463003,0.009359777268546265,0.6112986102511639,0.8024313788503831
591.0,0.010142484812378815,0.6192700338681915,0.7942083248482956,0.008721111141816403,0.6139228197936347,0.7983176776978945
592.0,0.010245384826520064,0.6184073195844813,0.8043301651441294,0.009320046766251205,0.6139314181404429,0.8006408317156539
593.0,0.01007220583250182,0.6144510092614799,0.7996912941312934,0.009457414950110208,0.60865481684647,0.7989120031786102
594.0,0.010434765135854666,0.6219896409452966,0.7967578804391936,0.009313590486358733,0.6162711479713381,0.7993165761063653
595.0,0.010617484181202376,0.6199557370730652,0.804885975454692,0.010034323264243398,0.6172335822802296,0.7993247623838999
596.0,0.010570081670176461,0.617312673874133,0.801293928051465,0.009029053243534086,0.613160710134135,0.7980068623159644
597.0,0.010544691873627474,0.6256503668053593,0.7965645226301027,0.009685886142268334,0.6173179120569556,0.7958302755882893
598.0,0.010187605469457076,0.616996488521117,0.8029373893312415,0.00926641542024835,0.6145844529143443,0.7990765900586861
599.0,0.01008277231498797,0.6148086857591147,0.7999848933879614,0.009686515981816215,0.6129005034542394,0.7994013801819138
600.0,0.009964079665394403,0.6224294565582728,0.7989415209628675,0.009108300442235515,0.6161400118856701,0.7981538956463838
601.0,0.010335961590058245,0.6166538834960149,0.8043042956491601,0.009441248613726633,0.6129710371755388,0.7952766446739981
602.0,0.010377622523617333,0.6207871364900054,0.8024466674356537,0.009104622128361172,0.6105852884113858,0.7984679689342369
603.0,0.010527222686918561,0.6184635463566259,0.7982790850140916,0.009234396458743709,0.617519351919877,0.7982703150843914
604.0,0.009913481001556526,0.6192258818003915,0.8049140159700898,0.009335612017555018,0.6181241559644418,0.7973931099103689
605.0,0.01027826670487781,0.6199092680851508,0.8020577219417261,0.009538348291598187,0.6088854193286286,0.7960270544352727
606.0,0.010007419653462343,0.6172128952958906,0.8019166609780417,0.009406021245535896,0.6216286614247147,0.8017119674064599
607.0,0.01012763728803437,0.6189800004981242,0.8031220925430672,0.009214835212160596,0.6143079474793667,0.7952995642217359
608.0,0.009987345963544997,0.6201725330601103,0.8046831679339976,0.009609015688490579,0.612525972201274,0.7995490752546711
609.0,0.01032899416857363,0.6190741373032165,0.8011064080543202,0.009624152580359053,0.6126239634881405,0.7977877150536904
610.0,0.010055594226481883,0.6185552486284187,0.8006389103489399,0.009452591202181079,0.6154487399360148,0.7997264501486686
611.0,0.010252323238752314,0.6187331555065565,0.8038131786438639,0.009362534948495933,0.6131340919704313,0.7975387425132304
612.0,0.010470101517466815,0.6158431580888695,0.7981938509584954,0.009155105485207152,0.611446119245688,0.7982783774701511
613.0,0.009785165691145282,0.6180363277364503,0.8053029352945158,0.009371934773359052,0.6162560000020395,0.798021391792321
614.0,0.010713003043557715,0.6176518869659159,0.8027589366995477,0.009366721868292823,0.6130977948613009,0.7995518531774909
615.0,0.009812688188541795,0.6196100439795066,0.8020240785916701,0.009094663173967767,0.6129616093692266,0.8013467717523616
616.0,0.010363385063187307,0.6225007746635092,0.7993459197721297,0.009687988566296329,0.6137873371146487,0.7953913978979131
617.0,0.010639328807069524,0.6125085457017394,0.8047385517490528,0.009415843390680297,0.614118037430186,0.7997794308382903
618.0,0.010601246882434035,0.6179098964922892,0.7997360857791961,0.009178303003580246,0.615475675244558,0.7992860776193262
619.0,0.010221880001111806,0.6184919410494665,0.7990201260312859,0.009231349365834366,0.6141460875164513,0.8006900069741402
620.0,0.010031944497167399,0.6141819025711152,0.8020990754214457,0.009069597509337612,0.614989081844175,0.7951044153788783
621.0,0.010047743543838092,0.6209504848236357,0.8019829737772578,0.009238566565305605,0.6165572088361654,0.8039646948628066
622.0,0.010408864872965431,0.6211801312791061,0.7970352928167543,0.009151565623491217,0.6137443772200559,0.795402618493452
623.0,0.010535886946568365,0.6145548653537108,0.8004405528657657,0.009909428577978902,0.6151345156197235,0.7998266877558312
624.0,0.010459224298353602,0.6210452755203516,0.8027896418336783,0.009199372431521666,0.618763147238839,0.8019578955879587
625.0,0.009898059816760037,0.6201231929181279,0.7950655438019176,0.00966794009922295,0.6144939923697452,0.7926801105774672
626.0,0.010457643966266717,0.6195959437486799,0.802732039518253,0.009056452931292716,0.6168754159083083,0.8032555793890871
627.0,0.010150812163663574,0.6108544926730954,0.8016585791260797,0.009781642918852692,0.6187478358322617,0.8014843665978001
628.0,0.01039534152739183,0.623532578142355,0.8004339898913339,0.00900820663856781,0.6102811864476808,0.7950944474376184
629.0,0.010330576722684243,0.6145865370997422,0.7947746437503965,0.009510960102933627,0.6190185592494375,0.8000120945433087
630.0,0.010027256639803101,0.6183605279402994,0.8065176639323145,0.00960040444530111,0.6163858414702525,0.7997956255248894
631.0,0.010716047143644162,0.6197294324634849,0.7964578328556655,0.009389429933084765,0.6138244355398976,0.7980668186514254
632.0,0.010304361393759127,0.6153113077065767,0.8008638866234765,0.009809910400702249,0.6191282373929122,0.8008730163193529
633.0,0.010150047360609675,0.6163255542910647,0.8048032722313132,0.009332766065646024,0.6168556463984673,0.802714645005666
634.0,0.00931592694654438,0.6181001271580724,0.7996688184250594,0.00943918835382053,0.608492884700778,0.7969600603757727
635.0,0.010657968714865088,0.6175149015593198,0.8021075759299595,0.009319348711955376,0.6197159006904049,0.79623232761327
636.0,0.009704875270944253,0.6141366946372163,0.8034628335402971,0.009394768741470732,0.6143772519476729,0.8043570682818162
637.0,0.01046546026553578,0.6161891284819653,0.7989448677546546,0.009334888816266018,0.611605825461665,0.7949081373461317
638.0,0.009736396444687892,0.6148737709009221,0.8000643075509796,0.009063664102536029,0.6188192285347518,0.8001913933946039
639.0,0.010277645207091355,0.6179509432392575,0.7992223733387457,0.009859681635076306,0.6137064706055708,0.8003158997470141
640.0,0.010196522121617368,0.6168758760475153,0.8022407917481418,0.009368152014074763,0.6133357667803051,0.7994050289294328
641.0,0.010503617194382779,0.6154918237733141,0.7974013785240329,0.009168442916766663,0.6170679515947464,0.7954389804906782
642.0,0.010471422177284884,0.6193062704750127,0.805700693141264,0.009746626339642428,0.6124161707033873,0.8044075767493457
643.0,0.010348777992477284,0.619114272865704,0.8001453369788731,0.009934213244389348,0.6130673416510841,0.798579898574778
644.0,0.010483781198975839,0.6134056213204546,0.7985724950012114,0.009410127505648291,0.617153947492014,0.7953649548161613
645.0,0.00972148123629855,0.6170757529587363,0.8015682982848142,0.009446924460395396,0.6130362078285942,0.8004289019366616
646.0,0.010112106245082558,0.6201272136098045,0.7986312694289908,0.009499892856194183,0.6130863899434215,0.8017371700899932
647.0,0.010130081337310881,0.6142156434803381,0.7991422172319202,0.009335410315902293,0.6167600551621822,0.797958189400575
648.0,0.010348669283581236,0.6179638506023439,0.8022896652676549,0.009283118872683599,0.6108780484087699,0.8000446271112287
649.0,0.009982104148947554,0.619515198081927,0.8022396593144684,0.009684908068743172,0.6194127444453574,0.7997237780355952
650.0,0.009878167245764779,0.6132350199235715,0.7993564083770719,0.00951016340053971,0.6200152445325183,0.7971709642348217
651.0,0.010777066946243953,0.6204601426818367,0.8019264862187165,0.009709600951517124,0.6107904400789871,0.7970650340522317
652.0,0.009784704809646515,0.6195097077931481,0.8015858135881624,0.009111682143863329,0.6156132287335546,0.8007184310807018
653.0,0.010172616595175448,0.6150236781781488,0.8005937925196964,0.009137679262362567,0.6174646968742736,0.7975941371777611
654.0,0.010278005339050596,0.6144538410355396,0.7962947613586315,0.009372370331504329,0.6121234081116121,0.7954056282742215
655.0,0.009815915605633005,0.6198216546916668,0.8045074685251049,0.009907272723508194,0.6135557419727901,0.8020146700959839
656.0,0.010553252734992748,0.6159317944834584,0.8002228658400371,0.009245010757900676,0.6137548748869313,0.7960441481973916
657.0,0.009956715283003336,0.6169962266849578,0.8040712500311303,0.009585638236372072,0.6122569115771317,0.7970583497664029
658.0,0.010324769037137716,0.6174267590368437,0.8010544211053858,0.00907915833026706,0.613457133195726,0.8025606242037457
659.0,0.010057710259770515,0.6181440099255321,0.8049230260574189,0.00914395123452637,0.6173901559714005,0.7968009360808922
660.0,0.010698202409064744,0.6164484690686992,0.8024996866378142,0.00911181989482679,0.6121756059212786,0.7992854254427104
661.0,0.009993776415879806,0.6190205095712406,0.8036997498950997,0.009132606576416126,0.615508938500481,0.7988590970441978
662.0,0.010405861575732048,0.6171660663347832,0.8041914151996337,0.009906169317828294,0.6162663922119012,0.8006658215487735
663.0,0.010317934985607303,0.6177120567020088,0.7988293345126033,0.00925937181750088,0.6102035783767062,0.7980121486469635
664.0,0.010056189360019506,0.6174757457534262,0.8017171431220754,0.00962182335910947,0.6119807779237935,0.7964715825463529
665.0,0.010386902557216363,0.6166587473508167,0.8098832230318279,0.009459569364451127,0.6213200954501413,0.8044458150959759
666.0,0.010128090091219654,0.6144566733550381,0.7949559276689881,0.009643236886147445,0.6145809656344298,0.7965920430111727
667.0,0.010241208239486009,0.6183720970736947,0.8044154749301559,0.009461524685693522,0.6136667972658353,0.8024394647505473
668.0,0.010282467123345459,0.6153111407268311,0.8052673277406911,0.00941470420739975,0.6156587370670243,0.8021161485527344
669.0,0.010667542984501949,0.6136876678164501,0.7975193681780598,0.009569007292126177,0.6163038506196713,0.7995710389938584
670.0,0.010356949414059926,0.6183144274850376,0.7995628742570093,0.009876559330739351,0.6154706205777086,0.7984433207513625
671.0,0.01058831753028766,0.6157887935564126,0.8045708936192679,0.009182273794179529,0.6161241768619771,0.8018039912083622
672.0,0.009939826311499892,0.6112074392495784,0.8014834670088599,0.009413301184858077,0.6112992724600322,0.7953423351522638
673.0,0.010675733273869885,0.6198152505559147,0.7972405082882984,0.009475043771043428,0.616699685119501,0.7982815123527496
674.0,0.009950539128416348,0.6127735537994998,0.809085001103544,0.009249031229535385,0.6153998671610927,0.79911120132026
675.0,0.010454025908859407,0.6150130249619308,0.80193498684151,0.009381195949382786,0.6129992515662933,0.797894516425521
676.0,0.01009944130261818,0.6144908051137528,0.7980212246849024,0.009266303632815153,0.6122893718813832,0.7981671874437162
677.0,0.010257521459349037,0.6190455843890093,0.8039582943016234,0.009246859306386065,0.621673409518239,0.7986703029377968
678.0,0.010384113766085676,0.6109867886322076,0.8017247743659697,0.009767060558658554,0.6125113282724178,0.7999945053240621
679.0,0.01021207320663548,0.6185099031387579,0.800376778318005,0.00888197097761338,0.6142488047376321,0.799538592618738
680.0,0.01031514891022288,0.6175272845828984,0.802723370562114,0.009375465029744505,0.6175211145403371,0.7982286330833542
681.0,0.009999796850930224,0.6164848559259307,0.8013337000495453,0.009280707429343601,0.6120276860162087,0.8033952872458366
682.0,0.010628516344563247,0.6170888602052003,0.8018551917488735,0.009460505461317848,0.612949142530083,0.7986093653560925
683.0,0.01046281768612205,0.6171342514593452,0.8028339267126904,0.009274084677709925,0.6115977505339146,0.7991154918800705
684.0,0.010370733756822594,0.6172490841189285,0.8017458000327505,0.00937407712118095,0.6127236713967704,0.8076846953836471
685.0,0.010077945484868763,0.6215374547882015,0.79863115759105,0.009270797974301262,0.612208720108506,0.7996484474951344
686.0,0.010289386626584483,0.6132327228520376,0.8001378372955852,0.00997396257066926,0.6146298101256975,0.7978917753294471
687.0,0.010240370341943448,0.6186236420131962,0.8025724455596165,0.009422556985879536,0.6155898545398542,0.8037228185203796
688.0,0.009930407913244224,0.621036305974015,0.7975594260188059,0.009651298529787763,0.6135223134840992,0.7978035527869987
689.0,0.010741562539343472,0.6119443578107522,0.8061993842314481,0.008614052229923065,0.6113779269675013,0.7955382055031048
690.0,0.009995955321355762,0.6222624794131133,0.8005913892721537,0.009551231073538363,0.615572503977061,0.7998064105084723
691.0,0.009918884826380038,0.6208097880450428,0.8018403995152771,0.009593865299231088,0.6116963189078285,0.8005098266324786
692.0,0.010310941616890858,0.6140844950540141,0.8001260467003632,0.009211480806360594,0.6144029639783871,0.7934139535929928
693.0,0.009990937668654854,0.6168633980415049,0.8050111252736432,0.009604951196982453,0.6137557966359969,0.8033253754910106
694.0,0.009983190013375652,0.6217753830740257,0.8000601610607478,0.009523463081769488,0.6133600587188002,0.7977173871559575
695.0,0.009820348678574453,0.6162059668631535,0.8000174462687059,0.009393691370289775,0.6146894753766119,0.793877102722653
696.0,0.010151943455223725,0.6154738060527276,0.8050757725936093,0.009579713512815882,0.614138065508526,0.8025860116397532
697.0,0.01025780996340349,0.6187259212573205,0.7986533798160416,0.009359179997046706,0.6164601254267726,0.7986510102061192
698.0,0.010997378909172,0.6152395400039241,0.8021817011293783,0.009263626246594058,0.6156480724906406,0.796517827297668
699.0,0.010619201065452165,0.6149887715913473,0.8036260541348985,0.009379471704906423,0.6126042222354313,0.7980943677760772
700.0,0.010496001375510976,0.6187104527900258,0.8013724302217626,0.009555637548093094,0.6173250576824988,0.8020043752041156
701.0,0.01007661297836807,0.6131335688630609,0.8007926375301805,0.008968753657373582,0.612314700426169,0.7941639055452521
702.0,0.010276108658617538,0.6168969271782583,0.8025160499773644,0.009651502737289765,0.6137746014601858,0.7986061721946903
703.0,0.010328758124179492,0.6169841215686088,0.8005074928491347,0.009382508780934863,0.6187766064210689,0.8045379109822206
704.0,0.010315231809805571,0.6138875868524567,0.8006669014388765,0.00951131413150945,0.6138634735644931,0.7967272923151145
705.0,0.010420800193979268,0.6152824528469547,0.8033442274771989,0.00921159437802418,0.614698432963976,0.7989254417551328
706.0,0.010518049173210978,0.619560534192994,0.7993670886906434,0.009227955042133288,0.6123716106456698,0.8026067437496229
707.0,0.010430615865108803,0.6157835587669369,0.8019399952630152,0.009562459687711015,0.6143404950750169,0.7945869158827893
708.0,0.010292570837383974,0.6200369888529979,0.8023773144416626,0.009316735160866247,0.6155964420542137,0.8005508384196588
709.0,0.010195706352228185,0.6141772139152242,0.8024578243442417,0.0094412381580725,0.612029374011225,0.8025050510854985
710.0,0.010621821877561546,0.6207195106845521,0.8036930305392007,0.009975519980939844,0.6142001838705672,0.7997699412380611
711.0,0.010177806005731009,0.619109664708228,0.8023184874098916,0.009270826167571636,0.6136765692558311,0.7997448951305854
712.0,0.010100021864491155,0.6144720826838688,0.8030449414223859,0.009202872425703614,0.6132375103420097,0.7976397922242839
713.0,0.010147259052470232,0.6188369635970711,0.8002377318174457,0.009802283582928999,0.6161696328408718,0.7988862269216942
714.0,0.010349450824391534,0.6170280211049439,0.7991951040939914,0.009424894433399755,0.6128290238806624,0.7992637892436744
715.0,0.009821088734518677,0.6179083126380837,0.8037590541442263,0.009236152219799816,0.6135793461746043,0.7996138848246375
716.0,0.01010151092530358,0.6196952737865614,0.7943416452318115,0.009637922029222926,0.6143016603653004,0.798178096219607
717.0,0.010283326797663573,0.6167495916665258,0.8028312485633305,0.009166619204762708,0.6113049217441575,0.7990608778993403
718.0,0.010922495957410742,0.6183603585880051,0.8013752836099084,0.00945476693023197,0.6153973868354465,0.8006191733857854
719.0,0.010398488024739813,0.6159616550579933,0.7971024060892374,0.009078336017237381,0.6183826623791082,0.8015163918455858
720.0,0.010487969781665126,0.6143591751490189,0.8038277904322991,0.009811841286359355,0.613258095519649,0.7996030017372925
721.0,0.010348066153887668,0.6177522206931351,0.7996091231517809,0.009326324788141898,0.6152320148401278,0.7973052085282101
722.0,0.010412175882976835,0.6141984732561561,0.8016179738128187,0.009561490488197485,0.6182003851355996,0.8035284402112879
723.0,0.01015264052718545,0.614764410631068,0.7964633594744733,0.009483345648939056,0.6113657080791378,0.7969536688091176
724.0,0.010575209276743125,0.622897244268742,0.800130487343925,0.009476124068467371,0.6178033459437142,0.799074614572847
725.0,0.010633801605902302,0.6128432122065991,0.801543339074002,0.00959959667769209,0.6162738549231073,0.8018162951666352
726.0,0.010417403426077224,0.6186179618326368,0.7939049270185565,0.009508687250136143,0.6092086350680481,0.7952476329603336
727.0,0.010266427431564962,0.61836109167013,0.8003592188995778,0.009599048846167163,0.6192839614188286,0.7966698441718966
728.0,0.010255687208611636,0.6132080438014417,0.8012346903327631,0.009277589561167041,0.612977648295363,0.8011196815371718
729.0,0.009690795542596225,0.6201474431702346,0.7990339169887071,0.009854605807192263,0.6134636968749979,0.7972761553005491
730.0,0.010644352272585774,0.6204668698428758,0.797936059242217,0.009156648019170249,0.6163348267052573,0.7974609865366915
731.0,0.010252755132784808,0.617447149297905,0.8039002299549064,0.00947339688542788,0.6143168488989259,0.8024764613236416
732.0,0.010522273125744075,0.6175421484015743,0.7981524913638076,0.009511942766513381,0.6169269718592612,0.8005430593161117
733.0,0.010468600291172326,0.6189919797880835,0.8029066511168692,0.009504483318747186,0.6124487566115874,0.7983037226574183
734.0,0.011108942767886936,0.614752338834717,0.8043548040042177,0.009640973457861982,0.611894874904775,0.8033516967399051
735.0,0.01013058422681216,0.6156921693863979,0.7972310937565575,0.00954284043573228,0.6150180586316175,0.7985092304023097
736.0,0.010430625168266447,0.6159665314123864,0.8046252303662286,0.009413086375037615,0.6135378154049452,0.7980078173467735
737.0,0.010062311217033264,0.6138713253228657,0.8019890729609066,0.009830099245305103,0.6142162398297645,0.8028451825440666
738.0,0.009900516407540274,0.6110920283944221,0.8023328551825739,0.009253310226246305,0.6122284048015931,0.7943124848337553
739.0,0.010155817830882307,0.6213763170503731,0.8024828367680568,0.009764822605864495,0.615822478084306,0.8020507034930183
740.0,0.010244590413219973,0.6195072760763028,0.8018044458055603,0.009074991440923533,0.6116154545162561,0.7992842514341784
741.0,0.010079621195124032,0.6126873098675695,0.8023230269983855,0.009317985837087542,0.6192571690924529,0.7963916986784451
742.0,0.010256495947073651,0.621691329986001,0.7989310944132718,0.009344881735116257,0.6137913436116329,0.8010220123887831
743.0,0.010422419535548129,0.6162189063521115,0.8082099585821965,0.009750571987993081,0.6110794547397995,0.7991796014458368
744.0,0.010225405534705436,0.6144812996141624,0.7982647018005149,0.0098481047433567,0.6173193551106417,0.7975497213132212
745.0,0.010266589136676283,0.6205880359173963,0.8012542239482817,0.009712449235717718,0.6110927605150677,0.8027764708918997
746.0,0.009966509611417313,0.6195720351837903,0.8058103296508583,0.010064501677867033,0.612774787076597,0.7956540710255587
747.0,0.01040093292841081,0.6142859437919511,0.7987298718360899,0.009504400695835384,0.6143768218791238,0.7984199670822143
748.0,0.01011472681316488,0.6242384268793801,0.803639266327859,0.009726498598855247,0.6130640735829657,0.8014665819497349
749.0,0.010090117780337811,0.6171046635745944,0.8026585354248493,0.009753059484564055,0.6121577103509707,0.7957836373090664
750.0,0.010599364351585483,0.6136720119499556,0.8001902574365279,0.00895165700367681,0.6131006232057806,0.8002945783826629
751.0,0.009865381208713648,0.6195811557646527,0.8057913582678221,0.009796001604006874,0.6141766463249333,0.7997693743222349
752.0,0.010174941732717376,0.6147945698039659,0.8009384992138722,0.009589536917159455,0.6141417798041354,0.7959314750464491
753.0,0.010504623182118346,0.6165336527099623,0.8025604655095431,0.009373773767785564,0.6099609567993632,0.7993639969815469
754.0,0.010211498912043551,0.6149206574700254,0.7995011087183996,0.009981280380197516,0.6141475704251184,0.7993855469393091
755.0,0.01051510885494251,0.6192612606884309,0.8022197931489331,0.009588784436375754,0.6181622980747911,0.7970991034090062
756.0,0.010282909612880007,0.6121652862742559,0.7978413050480663,0.009502690699239216,0.6105453467795602,0.7999681748843064
757.0,0.010220664458839727,0.6165281589659001,0.8026064729193045,0.00962238204448287,0.6148582863461716,0.7995080550074635
758.0,0.010258891392559427,0.6165848960661054,0.8005654362090645,0.009640995788740944,0.6161102545645473,0.8012945657635908
759.0,0.010278961236445389,0.6167481772711143,0.8020458237122274,0.009293010118075599,0.6134772665381222,0.7975034026335052
760.0,0.010427232316425956,0.6178776986601371,0.805581160403382,0.009699816778453805,0.6141733995430907,0.7991845312165505
761.0,0.01008403220467169,0.6183380275165167,0.8016188417545012,0.009137822623007838,0.616886744738599,0.8017107759826496
762.0,0.010212597102862694,0.6188641378412212,0.8030273864239347,0.009443413003490872,0.6159296137401036,0.8002582898063255
763.0,0.010050594762760824,0.6167946772418704,0.8017798926892555,0.00939791422882642,0.6144061572393061,0.7988293551806169
764.0,0.009917257772360162,0.6169197228889095,0.7999402627595803,0.009471378559286987,0.6156886578107458,0.8029606598014508
765.0,0.010465252041192884,0.6190592119989458,0.8014050005650721,0.009923236811222156,0.6191400772704704,0.7944088325902974
766.0,0.010141817877760691,0.6160842661115872,0.8003890196778465,0.00973957971750645,0.6146598022816382,0.8010716071934899
767.0,0.010012437224531103,0.617789096014582,0.8023035218781308,0.009079398573473714,0.6167996191138851,0.8013626638104592
768.0,0.010058796182416008,0.6167372837681314,0.8007000074297296,0.009361874925056312,0.6191267609901452,0.7950954371256124
769.0,0.010256578824863343,0.6169433842078005,0.8035217211712502,0.009296821459639589,0.6139094513326108,0.7989154534446697
770.0,0.010556375248836508,0.6160603442322771,0.7993288092921664,0.01000628424646581,0.6132800728098993,0.8036125831962666
771.0,0.01079375913935938,0.6181875017044528,0.8040530676507511,0.009546615348416396,0.6176015884808075,0.7928482188322243
772.0,0.009725643629770667,0.6144878955271563,0.8022179167936119,0.00952957037989355,0.612385124470537,0.8008723285337183
773.0,0.010366342237412897,0.6141340270944158,0.8005421612849476,0.009482652774589522,0.6103468049584775,0.8015288830830715
774.0,0.010178297608133472,0.6194379361049017,0.8021846459875677,0.009587501918299931,0.6170854671273557,0.7957821788210009
775.0,0.010823167917962302,0.6140765459530864,0.8054061910959058,0.009230017250083291,0.614748980958129,0.7987814878740545
776.0,0.010526181826467772,0.614796672053787,0.7991999298171408,0.0098869602510529,0.6121754816002664,0.8003000891167886
777.0,0.010441980248443545,0.6166740305767388,0.8025715224882006,0.009202125403783292,0.6174383772595409,0.7947836253449048
778.0,0.010404965152384036,0.6220403213924415,0.8052573362123963,0.009052626634300625,0.6150252694340115,0.7953351617710509
779.0,0.010552018191384196,0.6120829723817734,0.7957828438440865,0.009299832343966846,0.6165185063457914,0.8031129326489738
780.0,0.009908256360487432,0.6202015355086391,0.8033430406265679,0.009309019486838233,0.6166592715468417,0.7975540253751203
781.0,0.010517313985766314,0.618230782472712,0.802258670534138,0.00944090982423903,0.6115594587916436,0.7960102699046726
782.0,0.010103802960909406,0.6120588900129206,0.7979108144685207,0.010207246751433679,0.6145157803236622,0.8007653741036399
783.0,0.010334319085930138,0.6205923852281612,0.8013516633074262,0.009631317782320431,0.6137220694436144,0.7980219463951946
784.0,0.01073186671361368,0.6103244939741529,0.8023797066889572,0.009634179346368652,0.6138935910403893,0.7977258457456217
785.0,0.010535082531403244,0.6157748208330968,0.7983606868013643,0.00943632935665299,0.6120127254619177,0.8016829018563095
786.0,0.010134293014984348,0.6211870753995506,0.8032423140206565,0.009609286879194125,0.616864946952379,0.8003817153757434
787.0,0.010549960745342937,0.6086609140394887,0.8022968492047631,0.009930223789614126,0.6130732035323082,0.7974195254627683
788.0,0.010605643463173525,0.6165434799924348,0.8019601652698654,0.009552210815588985,0.6159852859674627,0.8008560709988867
789.0,0.010445607365130881,0.62109689973295,0.7991725929416701,0.009661451482215748,0.6153400633483245,0.8023000221925125
790.0,0.010419165993742714,0.615087088607721,0.8054114911700525,0.009446069468040531,0.6142928067541109,0.798027078122766
791.0,0.01008609944431801,0.6156135983264804,0.8018709316141597,0.00941560408772376,0.6132353138646542,0.8000740725672183
792.0,0.010812292128247147,0.6156171232642995,0.7984414487966214,0.009481079073265938,0.6131828852537591,0.7977672530324412
793.0,0.009917759960837831,0.6176104985516858,0.8032355068216283,0.009921947460399455,0.6167403282080982,0.8028348228720826
794.0,0.010337468454513908,0.6163323456552015,0.8023798012765799,0.009264350297688214,0.6142152867169439,0.7956689170626209
795.0,0.010274246504179733,0.6158126509480965,0.7993251897695685,0.01022114800592793,0.6122833582735422,0.8012798971824561
796.0,0.010144331432528743,0.6206120567158583,0.8020420847932511,0.009132235639834226,0.6187716526371069,0.7996291606020807
797.0,0.00992271391054517,0.6122119227212637,0.8013752318655103,0.009636209071512173,0.6120653654157172,0.7974141377274033
798.0,0.010592338478286107,0.6151873254295358,0.796816173840346,0.009530358602490246,0.6173730230804749,0.7988229862821823
799.0,0.010410585742064266,0.6202382751269604,0.8024434153868419,0.009180587934936665,0.6175026784047393,0.8012666723233361
800.0,0.010556116118590999,0.6143053042726441,0.8022869787477797,0.009281393285827092,0.6173634869036565,0.793448484213027
801.0,0.010607143573163436,0.6196385438095522,0.8038710446847979,0.009492456172562372,0.6133446805265083,0.7997903396818676
802.0,0.00978243675791353,0.6213250069567976,0.8030417175992551,0.008980386845921272,0.6172287860604576,0.8010164520314419
803.0,0.010536359217823471,0.614985591796615,0.8054873935450289,0.010050480530625449,0.6131574723304992,0.7954634004874291
804.0,0.010314368566018372,0.6165081882517108,0.801017958526238,0.009339388769179759,0.6081529266591593,0.8012455827256694
805.0,0.009791464232781431,0.6219551702403224,0.7997691785600152,0.009703194835176773,0.615203748852813,0.7963818118804287
806.0,0.010391021216402545,0.6156287282949334,0.8036252515112765,0.009326607325611304,0.6143502401377053,0.8003328947637882
807.0,0.010430451621655169,0.6137300783597823,0.8004718384803262,0.009333257880646312,0.6128330404205353,0.7943970117114806
808.0,0.010459326169527905,0.623113829760152,0.7981776207733385,0.00975925449350483,0.6122167757595391,0.8017840555142788
809.0,0.010215370509040702,0.6154206350625424,0.8040716325525323,0.009311455021123707,0.6158259742387541,0.8001995794039389
810.0,0.011006602028392777,0.6154473095858006,0.8013774449233945,0.009428194471248388,0.6174069157602793,0.7916479500811722
811.0,0.010383569210468221,0.6208133922664425,0.7995692885283727,0.009039583031806245,0.6113767512950261,0.8035924970442574
812.0,0.01053289236261743,0.6097947022330497,0.8021605080498765,0.009457174057928147,0.6170111932553581,0.8018956937861685
813.0,0.010506731420028798,0.6185528557726734,0.8018280723512297,0.00941404155060683,0.6155273718685929,0.7958120964702371
814.0,0.010196880713069505,0.6138259352546666,0.7983167578176873,0.009390821552758314,0.6145031293422484,0.8017386505441773
815.0,0.010360575763799267,0.613732981700772,0.8041311900785094,0.009342958826601482,0.6189977429881903,0.8024376458970829
816.0,0.01061449720618883,0.6149060153072515,0.8018682672317327,0.008971936346089757,0.6149199390673058,0.7972584055641759
817.0,0.01007166716920887,0.61653312001481,0.7983356464522401,0.009093222166484281,0.6147432942103309,0.801528195377193
818.0,0.010240807020573148,0.6189643663448742,0.8029398203048083,0.009337034249401455,0.6173170741676475,0.7983926521086394
819.0,0.010268494614970206,0.6125560551550883,0.8025763713594815,0.009053554200522855,0.6131515901786893,0.796784330471837
820.0,0.010042395094033514,0.6188769307754176,0.795956570604028,0.00929634862499082,0.6167254285515037,0.7972696470026414
821.0,0.010455393453026903,0.615452634449774,0.805052657294853,0.009123886687071444,0.6111600159200592,0.7983280116918732
822.0,0.010090966515390168,0.6203075723736555,0.8003720123601534,0.01016945257908245,0.6128633954833438,0.7961908831410822
823.0,0.009847918941859558,0.6132033907414631,0.7987648206448981,0.009456048463077417,0.6178624481440175,0.7998513495020131
824.0,0.010006458231736232,0.6185965370112232,0.8015756711738712,0.009232310278358396,0.6151592788810872,0.7974759003364819
825.0,0.010489886648211518,0.6163727466763296,0.8027764080538292,0.009585242542034132,0.6106939165506049,0.7994776388375429
826.0,0.01023167747664112,0.617103877186285,0.7998255444431099,0.009626074743757464,0.620509966382249,0.797657548753293
827.0,0.010199173241214119,0.6169720157859035,0.8019719665161833,0.009652917284255417,0.615506638856581,0.7981892097586575
828.0,0.010302389129953618,0.6159868744893309,0.8017607586117612,0.00913887363955834,0.6110960569739644,0.800222196730252
829.0,0.009972066537111067,0.6183650609122495,0.8005219468606951,0.009369329374543064,0.6163563581623365,0.7986202431145226
830.0,0.010538604971652122,0.6194207294023167,0.8005515434390722,0.009488270963294675,0.6157628124617835,0.7953670295733452
831.0,0.010350859546377383,0.6159842795545761,0.8034922919137117,0.009126513633070963,0.612847874053509,0.8037539646976273
832.0,0.009761425162821028,0.6160634152453301,0.7962959259784813,0.009438908401405962,0.6178785616537268,0.7952904804649786
833.0,0.0107358317736078,0.6215752253259214,0.8011965355020149,0.009319832764339836,0.6148022268497769,0.8008554100511909
834.0,0.009992542836791001,0.6123872771107118,0.8023999444844455,0.009437510014847415,0.6131363326290279,0.7997923201831131
835.0,0.01024231750849435,0.6209982239382493,0.7988117512774804,0.009787590782681578,0.6188695947875954,0.799178276604797
836.0,0.010286703043803977,0.6142320581414171,0.8025210390271402,0.009357799972030616,0.6148132942208357,0.7963234543194189
837.0,0.010167261148530893,0.6146713663035023,0.7982602748543604,0.009751231104963592,0.6175470067491353,0.8019056473425488
838.0,0.01053302406498498,0.6176563253633713,0.8027706560126292,0.009493464570978776,0.6187707237891543,0.7970998514494897
839.0,0.010749482453547808,0.6185285130234982,0.7982145302886122,0.009569776673726042,0.6151910471424321,0.7979750873576558
840.0,0.010085150071722162,0.6158983468042658,0.8040120307325181,0.009061853280083496,0.6159408778849293,0.8034724291907875
841.0,0.010557294128779206,0.6208137278331399,0.801954505803427,0.009528026852914796,0.618305817786069,0.7978215752028271
842.0,0.009993547824176973,0.619696131332092,0.8006310538989329,0.009355106202555788,0.6123076799804615,0.7983216380580193
843.0,0.011020271357326347,0.615329670536452,0.8009519049313082,0.00953641870122423,0.6138312786787825,0.802721187064564
844.0,0.009966327939937009,0.618061771735001,0.8047324560373541,0.009398599871512783,0.6169453626152321,0.7993146093498212
845.0,0.010712415484796846,0.619633876560301,0.8007722845584643,0.009526623406329725,0.6120440407782689,0.7954426133752822
846.0,0.010325720272356956,0.615647112793676,0.7985733011793037,0.00949648187857991,0.6153851132620723,0.8009975038969971
847.0,0.010071126345661624,0.6174400276896896,0.8049424535792424,0.008885883608434071,0.6152148321934109,0.8007723944176243
848.0,0.009975975281590204,0.6177306219784962,0.7994080441558237,0.009236929746640947,0.613691773964846,0.79790969541277
849.0,0.01043402315540924,0.6181015281475934,0.7985503625572608,0.00914590066539576,0.614832689964237,0.8007576866596334
850.0,0.010591384057262433,0.6175845586075756,0.800140497281884,0.009353713022249499,0.6160743798012684,0.8049347232338098
851.0,0.010500964920705924,0.6192257357874786,0.8006170340480733,0.009568230086598649,0.6167181130814394,0.7958555449734955
852.0,0.010421011518791237,0.6160784951952908,0.7982579118368235,0.009546099180581826,0.6170292567346832,0.801811707380243
853.0,0.010514573699666928,0.6164664099387174,0.8041819374516148,0.009514783806239905,0.6167499343626244,0.8027488026125577
854.0,0.010324806856393004,0.6186776068701201,0.7983673485548536,0.009305478144573633,0.6170438621193811,0.799865197486269
855.0,0.009857488801080186,0.6173031293689996,0.7992223643428831,0.009514334952150968,0.6137879121735766,0.7970442929213002
856.0,0.009956078078440471,0.6145814724372518,0.8038195499632496,0.009423581165690895,0.6167798715723363,0.8029485637825614
857.0,0.010204212803981327,0.6181406651637698,0.7983362307230414,0.009618273648664246,0.6142851936518111,0.8022408517525955
858.0,0.010281195781226707,0.6196712085465725,0.7977400630692097,0.009593217240501346,0.613602765308245,0.7965942229400357
859.0,0.010566458218601648,0.6146685847317737,0.8034018486610297,0.009111470770192859,0.6126782721347965,0.8018084329884315
860.0,0.0101761151129615,0.6168640656922645,0.7971113305407242,0.009732893955599146,0.6180569887053795,0.8004652976631156
861.0,0.010889450837026913,0.6177017551879419,0.8002943658870665,0.009113568517921482,0.6105576773062222,0.7994645169919857
862.0,0.010272595655738457,0.614241741259832,0.8024635052174107,0.009897736129344284,0.6119133796666446,0.7989849896146173
863.0,0.010402549632320708,0.6161904138516932,0.8006927884346051,0.009649842859912256,0.6147339509046273,0.8010899791198848
864.0,0.010499376961284317,0.6161504209188535,0.7958579412366431,0.009420773875294636,0.6145733137599544,0.7949104210397568
865.0,0.010843122187972941,0.6136436937549288,0.8027398852382658,0.009187250447429287,0.611972142335281,0.8034109522154218
866.0,0.0103776270350915,0.6197937789487499,0.8022604257786965,0.009754785070028204,0.6153489261571271,0.8023175003628125
867.0,0.010585662205345247,0.619169471488905,0.7974827299546313,0.009562293790858642,0.6122261351073032,0.7947216031111036
868.0,0.010673341770853136,0.6157984704323585,0.799389169053405,0.009253220925459625,0.612503852896761,0.7940860866080971
869.0,0.009895861170133193,0.6213514918637331,0.8045692656645377,0.009905530520069048,0.6113326742462328,0.8061869188899797
870.0,0.010022494079384457,0.6163416610478806,0.7959847474994283,0.009477961189206723,0.6183668435593869,0.7948029946285985
871.0,0.01056650740622392,0.613830780266387,0.7993905284375764,0.009702539963647063,0.6090345762634928,0.7956227371458703
872.0,0.01008771586048234,0.6180541094760122,0.8036186012364264,0.009628652635436198,0.6135237102459464,0.8032184526612284
873.0,0.010421083304591301,0.617043618772864,0.8009504249117166,0.00975068417679027,0.6146766208072426,0.7963346031414998
874.0,0.010254681178036726,0.6113880163340218,0.7974725763823018,0.009156191792249552,0.6170969726528867,0.7986434507805756
875.0,0.010379477382502039,0.6177152925221161,0.8053582027219638,0.010075142788179756,0.6112961205945172,0.802668856931529
876.0,0.010388544331341312,0.6175123695807457,0.8020896584519928,0.00941160416358935,0.6172188300235749,0.7985990787104036
877.0,0.009833580057096213,0.6160332227634794,0.7976739251707378,0.009679786472070944,0.6177370136107914,0.7961688844069131
878.0,0.010516201360850781,0.6190759261786019,0.8038751302174905,0.009223223980914425,0.6148352722159025,0.8015151082274723
879.0,0.01049151159316521,0.6167719825696052,0.7999439641617606,0.009686207376532753,0.6130021191452811,0.8005166240409237
880.0,0.010097266138835794,0.6163170566507207,0.799713978621342,0.009723830334978449,0.6175668159916813,0.7981147746039868
881.0,0.010281681215496918,0.6194686572407857,0.8035824627352878,0.009594715638147854,0.6125796607520776,0.8064852805220994
882.0,0.010357111888710685,0.6177098085903008,0.7982179849913915,0.009484724832663712,0.6135230777347046,0.800485695245777
883.0,0.010387573630201399,0.6161070556323907,0.8013363868594279,0.009505139078723976,0.6152392226618216,0.7958674383004488
884.0,0.010165175409095773,0.6181286044828885,0.7996461719954879,0.009427917325275766,0.6157330100278536,0.8077582578694085
885.0,0.010436971693090352,0.6155394297064468,0.80232765023218,0.009489387952945964,0.614474241509787,0.7997455707096931
886.0,0.01046777929833901,0.6175441098575566,0.8019441688851207,0.009394048576805201,0.6200289374583084,0.79626662466608
887.0,0.01032150875135477,0.616349200165456,0.8008261081009289,0.009700801863540583,0.6179773223096016,0.8043498875027342
888.0,0.010031105000226949,0.6159407856570827,0.8019532046547088,0.009190690899835981,0.6129221427034891,0.7974389063154167
889.0,0.010445925118378808,0.6196641545141369,0.8006326858767735,0.00943749210808171,0.6158702139436725,0.7937645066590419
890.0,0.010233732997357121,0.6162488621761382,0.8001822106065427,0.009206779329828284,0.617712946657074,0.801718951424406
891.0,0.010034220392299028,0.6183161994522297,0.8070854260413596,0.009233852241097592,0.6106373153530694,0.7987806260629949
892.0,0.010428803836442891,0.6144889203042256,0.798895453997786,0.009221408178943886,0.6178338032139861,0.7945175388987894
893.0,0.01057630581190253,0.6188667736640985,0.8027129707443693,0.009613049144519516,0.6113570072790067,0.806288924111698
894.0,0.0100758370200669,0.6159684624814616,0.7992229795046815,0.009416660896514025,0.6142614915361079,0.7980255250199504
895.0,0.010455725126844014,0.6191276809479724,0.8013570970710014,0.00981144304755662,0.6163038229060814,0.7959698497089426
896.0,0.010525613697098406,0.6174468655463464,0.8033775015941031,0.009331865333041207,0.6126151262175699,0.8053017130268136
897.0,0.01017836313026412,0.6167229363813945,0.8011889797392939,0.009466623199243386,0.6135935629221376,0.7956300193443157
898.0,0.010756363031815914,0.6149336119349266,0.8025205442640848,0.009256171097116654,0.6145688884278481,0.7974599988679517
899.0,0.010402756469987024,0.615219299301717,0.8023464793234644,0.009441486229586571,0.613849478434271,0.8031812192637705
900.0,0.010739550065356958,0.617587843456875,0.8026698454434283,0.009424889895002004,0.6111750339534775,0.7957669472302136
901.0,0.009856861975359725,0.6162148045534943,0.8008515694790431,0.009932105911532197,0.6140769516256144,0.7977974130526084
902.0,0.010349679719631199,0.6156062629587489,0.8021005473444809,0.009156379560841563,0.6107492312118783,0.8024087880573372
903.0,0.010255724186761378,0.6142020608661404,0.8017932008928468,0.009833839413843661,0.616770276034061,0.7967429604767474
904.0,0.010735338915337619,0.6189117458482194,0.8033958908992713,0.009800902896499328,0.613679980400701,0.7995936855676911
905.0,0.01030297169233607,0.6174016935142593,0.797217375728627,0.009765780350246035,0.6121679748688962,0.79898814805005
906.0,0.010152173519934422,0.6180164580081546,0.8072149407972748,0.009169825770819911,0.6161961180355346,0.8008114522230876
907.0,0.010574977367920017,0.6182544782189726,0.802033041659648,0.009441580272951569,0.6155391582663827,0.7997002387793088
908.0,0.01010369331824762,0.6133664610129348,0.794139146631006,0.009313195149917831,0.6124619694992057,0.7981308749636921
909.0,0.010642665017182246,0.6206337526025353,0.8028226362396103,0.009495875928883755,0.6171493426033489,0.8034237930704283
910.0,0.010543030734273965,0.6172709059269373,0.8030777500432262,0.009702481479377089,0.6122128765502558,0.795333435056958
911.0,0.010374846154319254,0.613382471426485,0.7961163222882625,0.009902588443391303,0.6154691079721922,0.7977823797196133
912.0,0.010493141418371656,0.6210066580464175,0.8008591399948892,0.00951716011889261,0.6152346771126319,0.802629256518627
913.0,0.010129835181016348,0.6209404516512613,0.8047153329192457,0.009669353542701662,0.6161376508846078,0.7939323927532738
914.0,0.010548783732427593,0.6160597218100955,0.7946573482844603,0.009484541477092545,0.6189767970489941,0.795404989051859
915.0,0.009841819697204823,0.6197865650164388,0.8062305306526999,0.009605269638178008,0.6188629968608346,0.7996819391196636
916.0,0.010530639945534588,0.6184330413579422,0.801765352756227,0.009044356636322297,0.6122145073991132,0.7965984937259708
917.0,0.010447097492385283,0.6158185402294017,0.7998303982203774,0.009420446051848755,0.6150851954344213,0.7978053438368489
918.0,0.010186467779985678,0.6159814772183142,0.7981061295987224,0.009701425675022936,0.6189188925029679,0.7985051379718718
919.0,0.010591259763101872,0.6206876090182007,0.8047692840943238,0.009638211784903074,0.6136344181042893,0.8035439470925345
920.0,0.009886009734916,0.6182271166246887,0.797461638178249,0.00992409889449971,0.6161383968781916,0.7966910821869151
921.0,0.010716286899676127,0.6171255795363585,0.7995780062420363,0.009317974212310908,0.619110139186044,0.7981718947155008
922.0,0.01010153494846664,0.6205162606629497,0.8031476839929926,0.009771260988766357,0.610664053051604,0.8006328999163825
923.0,0.009833254347401277,0.6168684042844595,0.7974044120502884,0.009265933686544573,0.6184688882495357,0.7992995304652876
924.0,0.010379275539414298,0.6153615302478245,0.8016966610734143,0.009646269754132537,0.6159170873063651,0.7931682055337792
925.0,0.010113191512185758,0.6155774399896875,0.7994528629616175,0.009310687440847289,0.6142971397897057,0.8003762938114185
926.0,0.010805896509575478,0.6206023627430103,0.8001541611155344,0.009912912082897962,0.6124188919320077,0.8009777375753317
927.0,0.010471999807574415,0.6179901156342116,0.7986397519079641,0.009948985200810884,0.6184251366686033,0.7951424036604319
928.0,0.010347227010151033,0.6176193578790389,0.8015487802205804,0.009512308509290347,0.6101976443179422,0.8036129355492582
929.0,0.010107435467004556,0.6201267353950662,0.8031852547151958,0.009767084886753897,0.6173022236998374,0.7965516724729295
930.0,0.010426553140372406,0.6173759264429625,0.8024306675642033,0.009784307660104168,0.6148167012118045,0.7959905099298265
931.0,0.010537996183920333,0.61754761136828,0.8000532242025227,0.009715522215584756,0.6125673026519447,0.8010838933614125
932.0,0.010568822571877178,0.6209369901631353,0.8032346430612584,0.009505644986509416,0.6139960542011196,0.7983016967114374
933.0,0.010503144306286188,0.6224850915144398,0.8014014432810921,0.009591467546916092,0.6147131495945591,0.797787415548121
934.0,0.010194422443110205,0.6178139972915818,0.8007063179534716,0.009675920490319545,0.6138390117878693,0.798189405491447
935.0,0.010590765708607381,0.6202440421913104,0.8033324407193391,0.009641038543853673,0.6132811803090248,0.8017722865865632
936.0,0.010378332192567584,0.6203629240448306,0.8009299915774656,0.009139734648441545,0.6114062867202256,0.7943061674410323
937.0,0.010174732138217632,0.6192469650075049,0.8025360433448613,0.009944071305846654,0.618001457427529,0.8024524882407843
938.0,0.010524148537880718,0.6219320904919167,0.8018970882496604,0.009301400277582325,0.6150062605540154,0.7981469523928367
939.0,0.010475919873475448,0.6195714213063338,0.7999796639108047,0.00977022336927891,0.6163529368950595,0.7983150504139624
940.0,0.010625850301812617,0.6160358782772658,0.8064643156813598,0.009505103475592186,0.6175079803485408,0.8010495311866981
941.0,0.01005452656690471,0.6231747986797791,0.7995839788379452,0.009306994096428187,0.6136169859958398,0.7992108427819563
942.0,0.010316878263791981,0.6195657179545554,0.8049618186111663,0.009391747543662742,0.6137896139626067,0.800064024929113
943.0,0.011084779230592453,0.6165417506971443,0.8018170813464405,0.009167800079480601,0.61788525744147,0.8002340982284053
944.0,0.010036974088645791,0.6214834062583101,0.7980486707621371,0.00928493020119696,0.6189957445245418,0.799498355423956
945.0,0.01035376882466054,0.6192683872793907,0.8020327051516039,0.009173520235341725,0.6113909889418488,0.7976745269536637
946.0,0.010404008693099348,0.6134720696533601,0.8022692249307609,0.009131052136147358,0.6184059912656085,0.7970893803718708
947.0,0.01044097702525405,0.6183180664456163,0.8004754079816208,0.00973029092235432,0.6154744884515929,0.8018711398272794
948.0,0.010136542954077035,0.6206309624651484,0.7987372163893277,0.009670847499603213,0.6161270513361963,0.7993358765226254
949.0,0.01055773849916751,0.6153521399794365,0.8017236001474519,0.009466512617501057,0.614309905691879,0.7970113757473261
950.0,0.009800105284689555,0.6200136631381835,0.8005639356378895,0.00933623868949466,0.6179996630593677,0.8009324958664646
951.0,0.010295381067086603,0.6219367072066757,0.7994114736552455,0.010291450499443942,0.6200559548954201,0.7929249199332651
952.0,0.01004728825320543,0.6161958669121377,0.802217381094981,0.009403859268107086,0.6138481963847484,0.7990639279360904
953.0,0.009968474817333333,0.6195005774673789,0.8024157912239662,0.009889282498943787,0.6180492190436323,0.8000852822352696
954.0,0.010856678083914323,0.6188523247516595,0.7984331405555443,0.009115821005310528,0.6133947696081766,0.7945161020277044
955.0,0.010179214838272554,0.6203148591866469,0.8024527122544365,0.009876821483137819,0.6167077265293361,0.7992742043232872
956.0,0.010758364811062137,0.6193894908806556,0.8027687352011125,0.00916508705391703,0.6185171681846233,0.8044301599798083
957.0,0.01022786361352716,0.6169695124993787,0.799737008391178,0.009134845490104005,0.6140511519504801,0.7963163446396208
958.0,0.010887010723882115,0.618728269898172,0.8012165288745209,0.009564016786675367,0.6170439887439625,0.7979084750481591
959.0,0.010269474075902583,0.6226001182586961,0.800712476912179,0.00953009259801157,0.6164217491798025,0.8034481426661204
960.0,0.01025558355649063,0.6166478234311586,0.8035827699892104,0.009149312150740815,0.612106235747179,0.7960227168229265
961.0,0.010572519179031197,0.6128588453804934,0.7996585790191544,0.009175103682654359,0.6151350707960537,0.8004376117896984
962.0,0.010692712183237271,0.6229211290507741,0.8000163815441313,0.00948251213177719,0.6182998480332963,0.8023352728007024
963.0,0.010728370387824253,0.6141269543616906,0.8031802283451933,0.009709268908073372,0.6116717572242873,0.7976888239357125
964.0,0.010916595791122802,0.6154750775023426,0.7998633057050889,0.009859166823093473,0.6167745169226734,0.797382803378539
965.0,0.010133222547969717,0.6229660880217515,0.8017145789627661,0.009093655270573606,0.6130901400264531,0.8010319596897637
966.0,0.010334504193211778,0.6168633557455696,0.8058344932064876,0.009380557762185965,0.6141097660345776,0.7978089820928558
967.0,0.010702218749084022,0.6163966140850885,0.8004407467580167,0.009475593309881254,0.616487666031025,0.800782288209181
968.0,0.010148079224655689,0.6228195127548842,0.8015969589445932,0.00942770666898679,0.6139555231073598,0.7978878730918227
969.0,0.010715459242485645,0.6187427185705849,0.8038530284760068,0.009367181205826507,0.6152831620461697,0.7989275549034663
970.0,0.010217868884236328,0.6142094843884717,0.7999934215336653,0.009501348676667966,0.6143946693432991,0.8015006545382893
971.0,0.010249550937515842,0.6220408918667205,0.8036522418255219,0.009789355669111448,0.6128915865283746,0.7960413915661195
972.0,0.010220714808945397,0.6183398044706593,0.7999001998815057,0.009663799973922572,0.6141275963823694,0.7988551226764647
973.0,0.010545722905532401,0.613785926208388,0.8029393318085543,0.00914985274197916,0.6141922974774195,0.8009680500401455
974.0,0.01042574517268646,0.6244504875855273,0.798973030560895,0.009650563468111535,0.6158229771447493,0.7947371123153816
975.0,0.010371661652508735,0.6175075906849202,0.8012566382447095,0.00913661351318144,0.6146264852512996,0.7974309254076571
976.0,0.01035449997647373,0.6117920526415769,0.801808614559519,0.009599827322970421,0.6103513345468456,0.7971317765249367
977.0,0.010354616654269557,0.62190927174158,0.7973260935793185,0.009258155269979905,0.6169780216813047,0.7975967324654816
978.0,0.01074727732347705,0.6200082863355487,0.8047407000913952,0.008875203991464112,0.6156962303922028,0.7943701701669876
979.0,0.010243663622894101,0.6112713638224742,0.7974128898158848,0.009579082497691623,0.6116580639618423,0.7999391230896626
980.0,0.010497580285364927,0.6182622828364613,0.8016939066795582,0.009324398363945543,0.6149362421676674,0.7981701561345569
981.0,0.009980679022431594,0.6203465638672917,0.8020018920965957,0.009461601058619215,0.6150619027147031,0.7955325144890881
982.0,0.010463985174422638,0.6140827805998882,0.8003910433766117,0.009331958295069923,0.6171706115931743,0.8048329703843075
983.0,0.010493571396095868,0.6147474891370791,0.8026244027727021,0.009035202614435571,0.6154397051935327,0.7944681115641534
984.0,0.010305728236475657,0.6208031511963387,0.8008326072116906,0.009716529773998523,0.6140319862007435,0.7999458653048597
985.0,0.010469127124326912,0.6179561594141961,0.8008160122166016,0.00922080364025486,0.6177411587964384,0.8062314229294191
986.0,0.010141047131903993,0.6150027351921344,0.7997687408453162,0.010068640121680931,0.6136762606640541,0.7938364072309672
987.0,0.010474656607087894,0.6202653348955813,0.8010682900491104,0.009273934104899337,0.6157443445986627,0.800430276201346
988.0,0.010043763562652346,0.6163662880148455,0.8013315761290617,0.009675467092986494,0.6147239073459573,0.8050101435101761
989.0,0.010697205883987876,0.6190342935152737,0.8002660396962906,0.009456288695873259,0.6161178403746983,0.7963019377850058
990.0,0.010147889596417747,0.616457893618093,0.8023476662607745,0.009274242674647739,0.6126208045665653,0.8006377669528009
991.0,0.010031739183882702,0.6226983978673892,0.8010432686090447,0.009695429018863597,0.613965276973358,0.8011398519038835
992.0,0.010438722081253246,0.6195170358039892,0.7988117225950653,0.00977322990854919,0.6143525427358826,0.7986898954380858
993.0,0.010483226385839163,0.6193144246949358,0.8051187019396886,0.009861487657513733,0.6098693295222507,0.8008382131933265
994.0,0.010298462482233997,0.6245982751191533,0.7995897420965546,0.009139905102327135,0.6161224481693235,0.7969349876521259
995.0,0.010366185689885088,0.6178249594081751,0.799105169842053,0.009680580079065346,0.6173129384569379,0.800566537328682
996.0,0.010326835712041101,0.617137429179123,0.8033419210773497,0.009641876462648535,0.615916174687644,0.799404086638968
997.0,0.010339072398236676,0.6201925353811492,0.800541335080309,0.009628854941673341,0.6158700244518677,0.7996456796592764
998.0,0.010380477442957918,0.6156558341296916,0.7985286823440015,0.009500334861755262,0.6145971272234143,0.7985526551870996
999.0,0.009675561395507258,0.617171482393496,0.80242595399364,0.009594436747478669,0.6133742562702179,0.7977768674175627
1000.0,0.010532920574845258,0.6195647721147984,0.7989588786549944,0.009877651033304626,0.616341193994849,0.7960011158947674


==> anc/Fig_7_b.csv <==
0.0,1.0000000000000007,1.0000000000000007,1.0000000000000007,1.0000000000000007,1.0000000000000007,1.0000000000000007
1.0,-0.22549833670927916,0.6102325404145291,0.7905885472850106,-0.23329550582440056,0.5144120345104621,0.7257364412452997
2.0,0.12042494159158695,0.768884763197596,0.8915827057777878,0.06229927031949151,0.4011652612884011,0.6324682282428796
3.0,-0.03659656658341872,0.6205057622878647,0.806928868895448,0.014458409852654619,0.2748025415325786,0.5029396725736411
4.0,0.043578092147488326,0.6961729686415626,0.858112064049124,0.00314092622330941,0.2480706500865412,0.44585333670537214
5.0,-0.027301402002990388,0.6395212450119099,0.8173921958095169,0.011722816600756247,0.20772807107562213,0.3729992610757882
6.0,0.026246859654293898,0.6615927016780525,0.8376723804090307,0.012664230444655531,0.21776886921295704,0.33867186065455596
7.0,0.0001303944533535131,0.6513511624491314,0.8342960405199519,0.006983903521755881,0.22216914261968249,0.31343518270501664
8.0,0.02006029191943065,0.6394432936801059,0.8228628950454998,0.005087042397365571,0.22595151185763604,0.2940383388573069
9.0,0.014183700529149072,0.6590006497636792,0.8401361183152218,-0.005793571131381815,0.24342133898761714,0.2916791563175839
10.0,0.015564765619866914,0.6356096567377668,0.8155171685725906,-0.0004775904355811186,0.23712169001406924,0.275644498753525
11.0,0.012614636313969245,0.6584223487139842,0.8459986467406421,0.0049109009126295355,0.25671418627750364,0.2865265771302679
12.0,0.016339946412335837,0.6410188596821605,0.8168239127653324,0.0055612333769373985,0.2468895472239085,0.27077445629381347
13.0,0.015150733133762964,0.6573380701487668,0.8411102458048425,0.008929407968499087,0.26369753569795185,0.28747481395682944
14.0,0.0094252482673267,0.6507299776948717,0.820799678510487,0.008815445039893205,0.2515165633723067,0.28523643534172255
15.0,0.019413071002734705,0.6531823141651799,0.8332804507831126,0.007320143847606673,0.2579398631033258,0.29786911669339394
16.0,0.011088734722474666,0.6518044860064502,0.8261273999031515,0.00654532291070252,0.25406038141353504,0.29937065633438464
17.0,0.01178136297449021,0.6466937079114935,0.8275421059644761,0.003473131573540718,0.2538201450009624,0.3029007649440983
18.0,0.008156912242384701,0.6558718399091032,0.8349134782363098,0.006211672933580901,0.25733976979591694,0.3094055223128177
19.0,0.012862941902475633,0.6419391082951988,0.8196986911921197,0.004215332200146246,0.25126995336756275,0.30658910487439195
20.0,0.010351196146740287,0.6531249397232114,0.8393117309908669,0.005170263192196286,0.25894538523113875,0.31938714921312233
21.0,0.013444005560014745,0.645816949703814,0.8191063477570005,0.005404113923915558,0.24952732733688954,0.3151994263828431
22.0,0.011313695491713517,0.6495683197321725,0.8382473428246418,0.004984699955239576,0.2570286740536111,0.32614264638288964
23.0,0.011706516877387635,0.6475675696553422,0.8245063723274161,0.0044035592595636905,0.251988815555988,0.3206865359794333
24.0,0.010469224385395185,0.6468835090961116,0.8299409260413086,0.004209959427107595,0.2589324693559392,0.33073198318976654
25.0,0.010899106855316639,0.6477594523049806,0.8270681162803855,0.003094578350740844,0.2583716036580701,0.32554020455469834
26.0,0.011204594468490963,0.6452862554817171,0.8263936577834047,0.004149277670670691,0.25594464057491667,0.32548786051752976
27.0,0.009887717197371063,0.648508754866065,0.8312765371791255,0.004390935805285009,0.25821009753648694,0.327832792984343
28.0,0.01071635181857852,0.6448272070984845,0.8226897751541808,0.004867130941174027,0.25268715869162683,0.32948601526856164
29.0,0.010087058425424122,0.6492232257449009,0.8352875627709678,0.004378735320384761,0.259749764151552,0.3351014895576577
30.0,0.010544170215073704,0.6427234458207447,0.8208385758120244,0.0034013888659526073,0.25308484369539164,0.3260164262544936
31.0,0.009425837633128337,0.6522935284833867,0.8361086258596026,0.003415084447754412,0.2609734845535492,0.3309387359010727
32.0,0.010876340216994526,0.6443894485764612,0.8208642543041947,0.003941094631094281,0.25509518959115574,0.32123845572401366
33.0,0.009517525520018078,0.6453974866543882,0.8354920360529033,0.0036363228841473356,0.2591541751247081,0.3291284825899901
34.0,0.010930365539547798,0.6456875574176976,0.825448286486764,0.004779410299806612,0.25673034765209235,0.32339565763760003
35.0,0.009749827552653535,0.6430472091939771,0.8328198883207997,0.0036494252151528244,0.25364106417001714,0.3292886005864981
36.0,0.010253918192104621,0.645555822900596,0.8300681578665355,0.003930031810686268,0.25134368750296554,0.33017810250773905
37.0,0.00973046640767577,0.6393853483748252,0.8266276320884047,0.0034292703834714403,0.2514557636896029,0.3325173297495293
38.0,0.009654779990200278,0.6449515230835686,0.8322771126442163,0.003594517212675313,0.2536839068549865,0.332595161339287
39.0,0.010325315584589368,0.6400985920354422,0.8228698031315496,0.0034393331084000486,0.24926345847242404,0.32691242098456363
40.0,0.00968799423947209,0.6448097955210849,0.8325113923014202,0.003307291914498605,0.256259577101625,0.3330845347651753
41.0,0.010354090702984731,0.6414274922249381,0.8229043272824587,0.003464705878753476,0.24912789562810334,0.3265623289815214
42.0,0.009473939265742623,0.6446820183216933,0.8327612395499777,0.003669094410624394,0.2492876348367968,0.3328599916540924
43.0,0.010226515243275568,0.6445047570447652,0.8242336012778229,0.0032034547959939744,0.2480867320381675,0.3304982127307196
44.0,0.009756181125069777,0.6413171923262213,0.8313177157064667,0.003410497113601543,0.24927302868120826,0.3357119784187603
45.0,0.010695959333845505,0.6465229441240171,0.8269877506836271,0.0034846211996211727,0.24897735424724526,0.33002280356213237
46.0,0.009510055863985255,0.6407323393609146,0.8271566085426572,0.0033701392694878416,0.2495858249266778,0.33149508814827755
47.0,0.010039536544340841,0.643516704231558,0.8304698048285872,0.003406089211237807,0.2523864183806216,0.3364078813288049
48.0,0.009457981212719447,0.6392366413232629,0.8249144344130962,0.00396891825563996,0.24629186850018817,0.3369795208388967
49.0,0.010001261536509204,0.6450838439817016,0.8338588627062153,0.003623577482924932,0.24944603681588112,0.3449004542617495
50.0,0.009245400898037928,0.6413614875503901,0.8244252801167845,0.0039051534849966975,0.2458172010857307,0.33868901257358497
51.0,0.009177838870123717,0.6454584074250881,0.8358989285538735,0.003773235241064478,0.2489336464925517,0.34111986365824565
52.0,0.009241132891961925,0.6422472548899973,0.8254920429992828,0.0035914011541883697,0.24351498463412805,0.3352541506080894
53.0,0.009851580299934985,0.6425036758920396,0.8312997084730442,0.003464342768166229,0.24558049765304799,0.34279144566824116
54.0,0.010572216492264551,0.6421540867569295,0.8292661566684307,0.003521750221974279,0.24533320667290875,0.33901783142387665
55.0,0.00980023433640463,0.6412171918956405,0.8304065766660248,0.0035269552647721504,0.24605109138681044,0.3406962396114781
56.0,0.010225690080265144,0.6423041406698433,0.8318531543213789,0.003680021244773374,0.24627177816767906,0.33826854488744823
57.0,0.010047811482067508,0.6454276366228585,0.8276453028435513,0.0027551990547068214,0.244886737808588,0.3381336719764731
58.0,0.009553606964611184,0.6414379586290903,0.8313243874444336,0.0028790637937759775,0.24754872317918336,0.3425707134996252
59.0,0.009009935892704627,0.6440959414853199,0.8227180076712223,0.003343695159317269,0.24473272438933572,0.33706512628058216
60.0,0.009880323449694504,0.6410980791071036,0.830296574461195,0.003525954087188131,0.2475867874724353,0.34213273513972314
61.0,0.00914006620882794,0.6428745814835387,0.8242357780753262,0.0035218110427936585,0.24538070415577717,0.3374319516378458
62.0,0.00959721536759211,0.6411678911554929,0.8299310378673204,0.003675362804798915,0.24744060059520417,0.3429159424972653
63.0,0.010186912368830795,0.6410458861118751,0.8288933851502175,0.003243784210194461,0.24543476388296562,0.3368828843531186
64.0,0.00970138322856526,0.6390241684434541,0.826896711417503,0.0029091537881201753,0.24365154785600776,0.3390062026855431
65.0,0.009624645984310988,0.6405476768687789,0.8299749418689224,0.0034686918161083054,0.24298247387659222,0.34039291380738584
66.0,0.009486842987896538,0.6369605912665471,0.8224171175860018,0.003261256767202591,0.24475629382896935,0.3429367618561969
67.0,0.009927765058990538,0.638471950802213,0.8302760853695886,0.003128179428272347,0.24513705085316168,0.3458814820680138
68.0,0.009109481052782335,0.6376287511857127,0.8232615485879757,0.0036462397343598554,0.24318578644502234,0.33993857916391007
69.0,0.010216775201406972,0.6375266642683408,0.829054139604794,0.0030807757741616484,0.24692453145303728,0.3418498232333296
70.0,0.009241762572741327,0.6389567725774209,0.8273928014209179,0.0033878194731357444,0.2453839496790656,0.3376868933682818
71.0,0.00955727194217436,0.6380368526428083,0.8252380385774581,0.0034678202406294026,0.2443124031725445,0.33970990077079066
72.0,0.009477740715166445,0.6385166157780793,0.8295304028633201,0.0033009492386968453,0.2439368539845763,0.3325155709232855
73.0,0.009668421359340311,0.639752240254243,0.8242496965994971,0.0033721115056272156,0.24535555445702317,0.337402292607182
74.0,0.009491146676293378,0.6353659342734451,0.8290858603446032,0.0036298730009030563,0.24336221528556592,0.33455152832528245
75.0,0.009588602997620328,0.6430622727396789,0.8231369315302514,0.003208127279922229,0.24348414922780218,0.3371393550163346
76.0,0.009504804976340389,0.6423687013291127,0.8283478396670725,0.0026813211372470206,0.2416797942002874,0.3352197185423702
77.0,0.00956139275790462,0.6389057973030512,0.8236227942378446,0.003124015200361858,0.2404043020222869,0.33391714672145323
78.0,0.009644679516530339,0.6419773063759229,0.8302844358988233,0.0038429791379405616,0.24225431835181785,0.33681749206269324
79.0,0.009953794731890215,0.6357933211848336,0.8211303806976775,0.0033722966693723413,0.24262772101781155,0.33431480419045084
80.0,0.009561140110407627,0.6432105962476332,0.829903858688997,0.003185002929909667,0.2435342135760107,0.338294849692054
81.0,0.010210341725792205,0.6401127012045026,0.8232791081241585,0.003197470365415774,0.24181964955335492,0.3342310872058536
82.0,0.00933046892894561,0.6416315720305694,0.8306591806005683,0.003286135805227823,0.242331368018547,0.33953401513003134
83.0,0.010240592756316386,0.6407936320592027,0.8247017914539352,0.0036062175436237165,0.24106271700391338,0.3314006085849668
84.0,0.009612702886140967,0.641750788445308,0.8291942695483765,0.0033527672278013797,0.2421693866621843,0.3372345983670853
85.0,0.009928334853020004,0.6401921871875829,0.8292895105134163,0.0034232668632438582,0.24139239559575967,0.33728482482398237
86.0,0.009607881081591576,0.6399060759780144,0.8289462430194736,0.003287517125447458,0.24163627397942833,0.33922840959681444
87.0,0.010096134083928012,0.6415379775065467,0.8277560938041323,0.0032273460274879068,0.24287966877808137,0.3370264020443655
88.0,0.009172081975709621,0.6377040587968319,0.828008786705284,0.0031525695713142507,0.24192921251079205,0.33649499561255647
89.0,0.00953520402729143,0.6415001471536516,0.8277929747403207,0.003116569848528187,0.2420485985376112,0.3390798490528556
90.0,0.009224477349157186,0.637663862431664,0.8275070655805999,0.0034586836290799523,0.2401776902888615,0.3363352436023324
91.0,0.009338263686733381,0.6409738539666346,0.826620794943019,0.00303792810986125,0.24095225784507818,0.33766612816065694
92.0,0.009430135487086122,0.6385767952965029,0.8282200044524386,0.0030672357754521823,0.23950465560684173,0.3352947631447809
93.0,0.009592646643313081,0.6397662163609564,0.8252933549798094,0.00378546431094783,0.23957395968837664,0.3386763951914499
94.0,0.00996483228867719,0.6389622841350886,0.8316199881421792,0.003494128070481854,0.2395801781259925,0.3364800236963458
95.0,0.009717796260861675,0.6384994332378583,0.8249787315239321,0.0030095402417795332,0.23958985999334512,0.33568596106489035
96.0,0.009619390647556915,0.6396519949165427,0.8293759994508815,0.003274632855460936,0.24006800436370357,0.334844291316795
97.0,0.009363166882976953,0.6359194523467636,0.8279059298134391,0.0035374893984550034,0.24008089792271264,0.3350248429068835
98.0,0.009913668432643014,0.6404836205817191,0.8292401179260473,0.002988860020474344,0.24073550399449978,0.33589625265055756
99.0,0.009898984367724411,0.6373294740615585,0.8245656483957837,0.0033552965213791116,0.2408261775415276,0.33402695219790285
100.0,0.009660133818085363,0.638746001683242,0.8286706884090502,0.003627321007158522,0.2404280627289702,0.3368897987934988
101.0,0.009171445805119912,0.6362206090891016,0.8259148611144421,0.0033143253562482556,0.2425980267354408,0.33413202531615943
102.0,0.009229454272588733,0.6348308983856429,0.8277146398537969,0.0035842457944567363,0.24083747426591098,0.3354662204557288
103.0,0.00980875036738089,0.6405358342060729,0.8253557555706661,0.0030467952211864395,0.239830700035945,0.3328834505452462
104.0,0.009567810780133416,0.6361293246552737,0.8287749549757458,0.0030233287609164714,0.23833789147115447,0.3358657709925673
105.0,0.009985729620367955,0.6414640761962294,0.8279065402807898,0.0034716655237217297,0.23870714901949128,0.33271883712782346
106.0,0.009792298645658594,0.636764618697398,0.8242184702445667,0.0031516992226182008,0.23837085929545898,0.3339927821086177
107.0,0.00966754732135902,0.6406922950127154,0.8297598948460388,0.002985930067818064,0.23888036572861746,0.33443728861659267
108.0,0.00980964306316236,0.6368664456335246,0.8223978393678019,0.0034362489920221526,0.2388247003893905,0.33107384186114175
109.0,0.009573894589966239,0.6386243115975263,0.831008097912469,0.0035411824209194967,0.24019885901494378,0.3337009151268051
110.0,0.009659371556774194,0.6378251359939348,0.8243488894152333,0.0029285893689636605,0.23988128436816727,0.33265124799936263
111.0,0.009458940830146175,0.6375576221305999,0.8283516338803568,0.0035522765503369106,0.2388501192155967,0.3363889901081883
112.0,0.009725472191383585,0.639969031897764,0.828925954887818,0.0029000102740925327,0.24005275991640343,0.3344593216374545
113.0,0.009610698743074957,0.6377183375571859,0.8249288690432155,0.003373847588673949,0.2395486785754095,0.3356885255084818
114.0,0.009603550441056602,0.6394693554300113,0.8289477503821892,0.0037499237201094934,0.2397380471931308,0.3342893384744951
115.0,0.009399218904115663,0.6417846659632984,0.8244978527163791,0.0032875818070455965,0.239791810903954,0.3350283563355723
116.0,0.010142679485253273,0.6400295147965934,0.8326883257728821,0.0035281068413142566,0.23985169855765992,0.3326612960682313
117.0,0.009392170723091817,0.6387780622214645,0.8243461798757623,0.0033689901459870177,0.2382920986357904,0.3340034492197947
118.0,0.009634443865991587,0.6407528361449789,0.8309254939034906,0.0033034956751953628,0.23842186575666108,0.333296972133385
119.0,0.009597459401701123,0.6374492441589464,0.8278879670920821,0.003490431073105299,0.23696077013582872,0.33199358527410366
120.0,0.009643332074601725,0.6401571009700184,0.8292009875423696,0.0035669777217608436,0.23856908135202126,0.3341852592782074
121.0,0.00933113564778079,0.6362426752507063,0.8289380882976818,0.00328620591293263,0.23851153891150534,0.3326972337176259
122.0,0.00976727666406895,0.6389239393474777,0.8281567464251521,0.0032106065005382397,0.239906820285822,0.3372460504656998
123.0,0.009575289367933388,0.6349188203917169,0.8269320695685508,0.003396812269769037,0.23834448845421174,0.3334184767124652
124.0,0.009485967264020291,0.6383503229720411,0.8256638379048041,0.0027439914448786746,0.2386129369463491,0.33323440132171284
125.0,0.009631543518613818,0.6335409399683495,0.8282971333420367,0.0031841463931459872,0.23908951804900655,0.3321020341197865
126.0,0.009799840032482934,0.6370523612992997,0.8248883357755649,0.0032853766768516338,0.2391447681787272,0.3322753897215254
127.0,0.00945928296386535,0.6338971491800064,0.8289268117654157,0.0035624072329410407,0.23788117473796203,0.33461962303052106
128.0,0.009956649099177654,0.63923073618703,0.8270207387632345,0.0028877009582037715,0.23716903450757135,0.33519196449875477
129.0,0.009533322759326278,0.6350862147354205,0.8257602348843587,0.0031849189374094275,0.2380631299162476,0.33725821728988276
130.0,0.00949927964393533,0.6397818472673551,0.8292665300225117,0.003488424073002805,0.23777350424172844,0.33637035284969036
131.0,0.009588745138781232,0.6348699153778848,0.8254286246381723,0.003011050525672313,0.23878575558944354,0.33850485395728297
132.0,0.009701818430416282,0.6386635294939793,0.8294657944757664,0.003153039304461164,0.23914680734067947,0.33670773712341084
133.0,0.00958822602499069,0.6389412789850545,0.824619044706364,0.003098636438250282,0.24003915255679042,0.33806110367890174
134.0,0.010111871507760979,0.6399989646096617,0.8295932674472926,0.003459541085355504,0.2382421220463108,0.33635450061682814
135.0,0.009345039636896191,0.6375443535172427,0.8239792823401784,0.0032069576556281757,0.2397631838626741,0.33772640325614395
136.0,0.009689822263339396,0.6391852518330229,0.8270469256552263,0.003316530361374693,0.2394234056008733,0.337574993781413
137.0,0.009519193101135118,0.639445813275985,0.8251307100547063,0.002847135772520581,0.2385755518015023,0.33673130891134795
138.0,0.009808443357337751,0.6366823433296588,0.8299182400603992,0.003330058529681087,0.23774568226029058,0.3388715316546921
139.0,0.009995519374653178,0.6385967898982527,0.8281108876466718,0.003198513547735416,0.23664371415268562,0.33673630250838243
140.0,0.010036030189859064,0.6377272043308393,0.8267284240372322,0.0032659673944318577,0.23856262745911677,0.33656127587045387
141.0,0.010033453404058288,0.6399879927453462,0.8301119551181201,0.003769218795554338,0.23766466202681458,0.33271406804917647
142.0,0.00950214167953493,0.6348211059615377,0.8269175940937369,0.003491840718240985,0.23936497551443064,0.33416661038022083
143.0,0.009941465015657798,0.6407813118176104,0.830328528307514,0.0034543224758981387,0.23841696964382128,0.33344746172167744
144.0,0.009542443126327908,0.6340026515868038,0.8247532382539975,0.003244569782849002,0.23850481736054038,0.3325931104288281
145.0,0.009543920917013247,0.6366727219865383,0.8314661328944777,0.0032002310961442054,0.23717210216137596,0.33202305990211867
146.0,0.009991157900671484,0.6370572156905709,0.8254085962389218,0.0037439113717431336,0.2373896996994288,0.33196711348525476
147.0,0.010012970192674824,0.6367450703999653,0.8273316692689898,0.003391152532378209,0.23566778443876882,0.3321025384061641
148.0,0.009671644648770749,0.6373709528912442,0.8272463860620709,0.003231633720070789,0.23643519074363487,0.3319514778372746
149.0,0.009980732378353988,0.6396684657706376,0.8256197947487492,0.0034396856860888516,0.23683295301369267,0.3319330750074895
150.0,0.00948526744863318,0.6391803316606941,0.8304735262523782,0.0030781240226119325,0.23683847523264648,0.3340170529697264
151.0,0.009989751748276264,0.6379932102185061,0.8258437874059089,0.0034668418084808626,0.2365096742113181,0.33447093703222625
152.0,0.009708037872358227,0.6382640936574234,0.8283725532129197,0.0030686417293239706,0.23587036600297867,0.3334582670221366
153.0,0.009549273874127467,0.6378066673724619,0.8264321094296986,0.0029848073848092677,0.23564945048216185,0.33192861431993886
154.0,0.009813533256992727,0.639397579359463,0.826177552249718,0.003191774231519179,0.23636387198182188,0.3333354942448056
155.0,0.010489718367123651,0.6353148654251309,0.827838628963908,0.0030533678110044645,0.23703918695706191,0.3340461159891311
156.0,0.00969157877596799,0.6391908233908834,0.8252583879558633,0.0033553038091462045,0.2372090392046633,0.3369759405495225
157.0,0.009463958281155826,0.6372460447384838,0.8279795420217704,0.002835520724783541,0.23744824879964088,0.3355747824674325
158.0,0.009862321477870318,0.6353351721008871,0.8255039883211375,0.0031410536291986988,0.23730681826913902,0.3376811994039382
159.0,0.009503705806076975,0.638809633997319,0.8299743132886073,0.003224045795326475,0.23812526804074327,0.3364668065753945
160.0,0.009658912129310122,0.6355532973988283,0.8247068773555457,0.0031641638356851975,0.23762478591141944,0.3395512146040805
161.0,0.00982610061820562,0.639528021599618,0.8301413682643323,0.0030214377528923735,0.23856316824078633,0.3378330913665331
162.0,0.00966164191046989,0.6318573319113863,0.8242260042268467,0.0035476390343336835,0.2386759843916072,0.3374437892677758
163.0,0.00974446365289704,0.6397413375973047,0.8293846245315093,0.0032680026249604444,0.23852986563253217,0.3352085636441829
164.0,0.009694024198315228,0.6321490714027852,0.8258573243952698,0.0030245382154529027,0.2369841824815999,0.33588369844861593
165.0,0.00978338451544707,0.6359307508015888,0.8284451708212061,0.0035234889801461686,0.23610999988722536,0.3346536333444425
166.0,0.009209432438179954,0.6338362053809877,0.8261156279073314,0.003444402056119302,0.23599768479260116,0.33229179786621316
167.0,0.009924950296727504,0.6376582020889746,0.8279751457133353,0.0034420478738215587,0.2370397168431892,0.33187997380243767
168.0,0.009883522478416883,0.6358052086851925,0.8234684289004184,0.003351749728569569,0.23718876074530587,0.3336648463124251
169.0,0.009488037590562496,0.6362323239919947,0.8274933644955103,0.003416083029013314,0.2361845826296264,0.3352098687575263
170.0,0.009365427379135597,0.6343153057202952,0.8241643359409347,0.00316695561962092,0.23703740316833563,0.3331403128619491
171.0,0.009789162998591186,0.6372209080831551,0.8286228457707856,0.0035885550205974094,0.2363120870330744,0.33404294042001814
172.0,0.009603383787175663,0.6388262748775144,0.8274534622281748,0.0031431063222437786,0.2376217224811856,0.33231680220451976
173.0,0.010120011356260006,0.6371395579261359,0.8258437053894115,0.0034112195760454996,0.23649788951471593,0.33228054617826114
174.0,0.009741860065519225,0.6357551842304624,0.8292644924436887,0.0030577724343228063,0.23687201608816816,0.3304651688954113
175.0,0.010124494147004788,0.6377077607115573,0.8256420085771755,0.0029858868866672406,0.23679120384269883,0.3304367514694773
176.0,0.009832562505377283,0.6321326367216763,0.8287870721527771,0.0031685383555498307,0.23703443305013158,0.33118703763173785
177.0,0.009489599859218607,0.6406539850344586,0.8257843805774612,0.003084356076576671,0.2375777945238727,0.33038191707014003
178.0,0.010216570426733644,0.6316928964469015,0.8292227773049919,0.0030429675151046475,0.23661038948799157,0.33408213142051446
179.0,0.009542733487820499,0.638745706622017,0.8250183816506872,0.0031795756096479446,0.2357172877336825,0.3328797072944803
180.0,0.00999580084919199,0.6338789377213687,0.8271235810004247,0.0031663428594999265,0.23524335761403342,0.33513684894266405
181.0,0.009994986580275034,0.6366086306643951,0.8255094922611051,0.003366397032169422,0.2354670664712168,0.3328528088712119
182.0,0.009695078329318525,0.6351919978701829,0.8269905254157793,0.003568754302825505,0.23398013532361314,0.33357067586705846
183.0,0.009921059091070812,0.6349464708463914,0.8290024285206732,0.0030274975702684354,0.23522367644184813,0.33300521101995095
184.0,0.009601738148830813,0.6327447096954637,0.8249056267721032,0.003036330943245326,0.23553848235883887,0.333616816391616
185.0,0.009914418502802332,0.6350348230523571,0.83106795885185,0.0033536235840618215,0.23593077295428294,0.33454072424705383
186.0,0.009837047740342055,0.6335754574545005,0.8251344862541701,0.0033251272352412035,0.23551308748072128,0.3347960483460648
187.0,0.0100174323630197,0.6349679574242146,0.8307042758768486,0.0034647096837580934,0.23534869079409754,0.3356602901428389
188.0,0.009469914342213583,0.6348038674014074,0.824560002187327,0.0031173591812023887,0.23596327911044254,0.3360655768802327
189.0,0.009651510543232737,0.6351198461786483,0.8297624515115257,0.0033363571584781324,0.23630679497473048,0.338471020586575
190.0,0.009663485902872965,0.6374706170529898,0.8240349954765095,0.003003506623162552,0.236189237575615,0.3358280841961325
191.0,0.009459404855822135,0.6324263615967456,0.8276524585508341,0.0029023902130367435,0.23542600220248047,0.3354535583165989
192.0,0.009778010555015119,0.6359122179286902,0.8255705558947346,0.0035014541174226616,0.23609920990544117,0.335497535269304
193.0,0.009908315657776943,0.6316818119034104,0.8272810487044046,0.0037787335518959532,0.2372231684092763,0.33479030964410267
194.0,0.00978700042607847,0.6368346535118345,0.8279406210212549,0.003041844833773331,0.23601561544209465,0.3338069022791986
195.0,0.009484701544375591,0.6322778660049552,0.8274637849417845,0.003446808826642614,0.23386887157730918,0.3344343973425965
196.0,0.009969534388802456,0.6337353485043369,0.829672051404766,0.0033743480221943827,0.23409726651484947,0.33604196981937456
197.0,0.009683803406432608,0.6333649714344396,0.8253451517737636,0.003376317665215227,0.2350478082555433,0.33488698566630404
198.0,0.009759965970158064,0.6331748807459122,0.8285231891760644,0.00330306325929148,0.23617940262267134,0.3351534564786926
199.0,0.009899034788490083,0.6366953375354352,0.8254828558456445,0.0033202863107388257,0.23511311757836528,0.3350587198890038
200.0,0.010118813507163248,0.6333987440182413,0.8266280222216622,0.0033917718539958155,0.23629399331121267,0.33380945784591176
201.0,0.009563698932634288,0.6338785093913015,0.827564416534587,0.0031494297337871955,0.23698646165730244,0.3321501560153018
202.0,0.009809442076556799,0.6343439087520267,0.8266792668287503,0.003089734484864047,0.2368917569147588,0.33417734141852384
203.0,0.00951934007094357,0.6352251516641361,0.8270900663662247,0.002871005402358449,0.23779884336929397,0.3352932768173172
204.0,0.00985789141382959,0.6361174312357224,0.8247485480479321,0.003452232879479591,0.2367128097833665,0.33288695047503225
205.0,0.009469530540657889,0.6333526668561995,0.8300297386095791,0.0031685304129588556,0.23583225515449535,0.33218257592803163
206.0,0.009596575595744854,0.6387030030612054,0.8220507240612732,0.0032933681280846285,0.23575405092677446,0.3293761984221903
207.0,0.009690897740257918,0.6318608749115725,0.8291842618719891,0.0033535825031471276,0.23482490850713908,0.32979342315297444
208.0,0.00978339606823399,0.6369302189638051,0.8230094084279197,0.0031268113603638292,0.2359088936873319,0.3300515058202303
209.0,0.009403005561084189,0.6330852420075181,0.829935749931909,0.0035395992478404643,0.23409975377971717,0.3338588983856338
210.0,0.009969778302216277,0.6336965386990868,0.8232452722376862,0.0037493561476041517,0.2361915329272452,0.3334406162786837
211.0,0.009947915721580023,0.6349435264055074,0.8296436863088023,0.002995551733868171,0.2356839696472222,0.3347594290128193
212.0,0.009746964868080493,0.6346349486958535,0.8250373955325229,0.0038110350860592643,0.23501099175882795,0.3346158798613397
213.0,0.009579831746896557,0.6357521751433032,0.8265179957385553,0.0029039763617261967,0.23708115117923137,0.3363400192515618
214.0,0.009853324311198243,0.6367701185551993,0.8258981290824643,0.0034033677534181517,0.2364772606788498,0.33469475233994617
215.0,0.009893080109906425,0.6338226133608104,0.8263971868644202,0.0034447178326310595,0.237426141041186,0.33432345157883264
216.0,0.009571742244551665,0.6351155804761737,0.8277294074670113,0.003449327045710209,0.23433828225218703,0.3364538018152257
217.0,0.010038103536468059,0.634802412112593,0.8230124304644005,0.0033374521512670357,0.23521082013776207,0.33397268748527864
218.0,0.0096479908613521,0.6355979665610082,0.8316938041897001,0.0034582479649234725,0.23592918415217476,0.3351391013000768
219.0,0.009779554881552613,0.632643861534808,0.8247639182888342,0.0035353854765063893,0.23621193956654507,0.3324160425064579
220.0,0.009868208241098906,0.6365013552804872,0.830312370952199,0.0033134596115293813,0.2350892121365841,0.33528720928110417
221.0,0.009902981932310099,0.6351452547553222,0.8236024678448413,0.0037890464576193716,0.2353916836894424,0.3342555237925964
222.0,0.009791461227262157,0.6330944265551257,0.8286456328442201,0.0036883289051718618,0.23440099498531483,0.3343759214854481
223.0,0.009781963182542546,0.6370915366543026,0.8292363845870382,0.0032425638265018053,0.2370655304010663,0.33505639598702575
224.0,0.010175459790576867,0.6306929403817007,0.8266504515665307,0.0032232575476001083,0.236705080454887,0.33445468203154344
225.0,0.009841766644401829,0.6348700968832744,0.8296492753577068,0.0032685960916037315,0.2369088116459958,0.33317209632634204
226.0,0.009937113928529745,0.632997859303416,0.8265990963249921,0.003311910363386173,0.23662123252138947,0.3329216540564229
227.0,0.009494392460062942,0.6346425141225701,0.832665834722449,0.0036140506477718008,0.23579242980239942,0.3325293295613545
228.0,0.009954123631248016,0.6341686011328402,0.8267048343051373,0.0031133999981563993,0.2357462248046606,0.33050821459872376
229.0,0.009525355082635403,0.634337591378587,0.8316385116614802,0.003508081640914061,0.2344293090263572,0.33515383415028394
230.0,0.009916717818740787,0.6353953683467899,0.8275203030162627,0.0033518008637914397,0.2357464529603876,0.3345401633306499
231.0,0.009444734045970436,0.6353597642416512,0.8301319546994907,0.00331916012006725,0.2366534237874204,0.3356331303801136
232.0,0.010227407092089575,0.6371817137757108,0.8263747306007165,0.0034511072188343128,0.2348382926932152,0.3354566618749767
233.0,0.009669106017996911,0.6338069508066906,0.829070813113641,0.003250946375159249,0.2341494497411451,0.33386968977815806
234.0,0.010030145732981869,0.6375042815859777,0.8263234750796894,0.0035220275560497766,0.2346252199900763,0.3328615950180327
235.0,0.010418429980693374,0.6312773401737188,0.8258389585942024,0.0033316044094601864,0.23406007405411103,0.3325589262214758
236.0,0.00975148570742088,0.6343301805679805,0.8276128317261671,0.0033682176870897525,0.23463476550576004,0.33462575500051833
237.0,0.009952934490219624,0.6343900921555535,0.825354464784254,0.0034906236459689354,0.23397529018459018,0.33305239259894276
238.0,0.009630701846165584,0.6350695169426861,0.8293881369871602,0.0035785813912047335,0.2356878303871846,0.3343818253763972
239.0,0.009587485288281801,0.6336634691946542,0.8246417776983023,0.0031802139418409055,0.23605068885192312,0.3320942924908427
240.0,0.009615437938143094,0.6330586364924776,0.8262499184675651,0.00351905144032259,0.2369694126935542,0.3318607441258838
241.0,0.009719372777621336,0.6355258068562236,0.82686301402872,0.003634794056903584,0.23606692726405892,0.3318058043283938
242.0,0.009730605267741025,0.6357360407828004,0.8252983696624716,0.003372866839099921,0.23610483716009098,0.3330812615032708
243.0,0.009790339907372641,0.6334622050414884,0.8293207677753746,0.003018521339790614,0.2352668915808906,0.33240061054116615
244.0,0.010130189014100873,0.6336271361128967,0.8248858226996698,0.003389561029842355,0.23578820830058714,0.3328066368399728
245.0,0.010150236026434585,0.6351029770770633,0.829724819876602,0.003810498433189565,0.2350928692231688,0.3344707245958253
246.0,0.009703302472862274,0.6329934859562708,0.8270484111178646,0.0033133526593014154,0.2348414282870009,0.3310118612211117
247.0,0.010350995157009133,0.6341219331107834,0.8311458217514698,0.003795183076432354,0.2350233435516557,0.33316827155622386
248.0,0.009291042403264836,0.6324014466815134,0.8263855539485919,0.003544054720980733,0.23525248173274207,0.33172835613599333
249.0,0.01017980941180961,0.6341598862227404,0.833487842440693,0.0031020571625788203,0.23545271980511503,0.33288741681671385
250.0,0.009409859699949494,0.6314560796669334,0.8261910613842823,0.003641217694376872,0.2349689268422663,0.3334157851019533
251.0,0.010221550417774953,0.6363665915890111,0.8304843249702796,0.0030787188606806546,0.23487995474135284,0.33491035471811864
252.0,0.0096687760697612,0.6330424672936107,0.8274611645637602,0.0033318634092884864,0.23380985558840406,0.3345322950630921
253.0,0.009559475967807362,0.6346162854450406,0.8290651961666459,0.003509839931599733,0.23359579050300994,0.3341387165720527
254.0,0.0099476012944867,0.6350335932833375,0.8274190540080791,0.0033770123601506753,0.23403311087761247,0.3347651476838858
255.0,0.009737281646084967,0.6387374768407926,0.8287060347149713,0.003446098573653765,0.23438634218162124,0.3336940923605664
256.0,0.01020379082956932,0.6338029933309056,0.826527822502977,0.0035813000619442587,0.2347316803623922,0.33220207552525877
257.0,0.010083362490403276,0.6382602435063084,0.8282541383109322,0.0033186019712421193,0.23524025231015017,0.3311759352356063
258.0,0.009947299935970159,0.6355281926691817,0.8252581817205206,0.0037567261724016,0.2360116364285754,0.33164423401412013
259.0,0.009668762221207378,0.6350461297104503,0.8275801671092017,0.00329883395953157,0.23558790949847377,0.3307824832922639
260.0,0.009834083884615636,0.6329402798731752,0.8264351285956356,0.003419406954137141,0.23546596957477683,0.3318512284591394
261.0,0.009634078448449983,0.6347018693090587,0.8276138150463352,0.003510100526171581,0.23525618275106483,0.33282961567895786
262.0,0.00991829782543077,0.6338097404086304,0.8271389513301984,0.0032002406666379385,0.23552293021342213,0.3338309297999043
263.0,0.01017137103345409,0.6358398157655467,0.8289169014919983,0.003204163793333369,0.23451323638306829,0.33435029011441036
264.0,0.0100591481155608,0.6327918937666659,0.8245186993621252,0.0037089008631825044,0.2350719000557442,0.33180440667408406
265.0,0.010090067817951746,0.6344187950282442,0.8302914393327726,0.003405876950176812,0.2358886538652179,0.3332508548481722
266.0,0.009353209267734395,0.6351958023506099,0.8259394598529737,0.0033230776618500724,0.2359743297365757,0.33311139702480913
267.0,0.009998733006520365,0.6315083286065765,0.831479027100094,0.003777249954825435,0.23491995414193367,0.33416658021185386
268.0,0.009730652150755737,0.6371085286472798,0.8246086030429546,0.0034554735000832462,0.23327832569085497,0.3310042748149281
269.0,0.009990241843168378,0.6310176197649238,0.8305594450911804,0.003268170291986395,0.23292635833604808,0.33358595411993575
270.0,0.009934738180019302,0.6383490057983601,0.8284651393271956,0.00351476404238799,0.23288214763195791,0.3330769100149262
271.0,0.01014816970560091,0.6288598276865967,0.8313947479144179,0.0034537071100211015,0.23303796669976545,0.3343810488510654
272.0,0.009860283106534645,0.6357095388020176,0.8279839550771438,0.0035190244637995738,0.23356867957008048,0.3341400230314472
273.0,0.00999719100850602,0.6338732929180754,0.8299119096211102,0.003759293265959334,0.23375421776947417,0.33402683638043706
274.0,0.00995808496599485,0.6350429489296999,0.8282932570185448,0.00335832005985815,0.23541816041066427,0.33308709864473496
275.0,0.00981859008887351,0.6354888941549911,0.8297813115456578,0.003737278658399077,0.23532508814555844,0.3317066386074615
276.0,0.009491776865892922,0.6317714899581282,0.8275653812791325,0.002970342492127839,0.23610192762956897,0.3323932378108679
277.0,0.009875003687043115,0.6381244059131503,0.8259540975808791,0.003326452133950181,0.23460619793661514,0.32964411788153586
278.0,0.009609579991635466,0.6301188089881438,0.8300203772532512,0.0034276202000885856,0.23564979512878112,0.33115382298152446
279.0,0.009735034698822004,0.6384054258685615,0.8259617484168664,0.0034648558213464836,0.23599767982839512,0.33062465471342983
280.0,0.010006250365876239,0.6332014384093847,0.8285014064765267,0.003599339921360174,0.2365863252048194,0.33142794202592313
281.0,0.010700641955981296,0.6342239318100599,0.8260664596750534,0.0034102216816093585,0.23544301738416204,0.3305584813256369
282.0,0.009809335264752998,0.6345197141395416,0.8267882745395632,0.003624716104932629,0.23533392677666023,0.3328890328166233
283.0,0.01041074054518148,0.6356702919266266,0.8296721073726951,0.0036960677047571723,0.23379129133139973,0.33378078595060434
284.0,0.00987841961017508,0.6322587905907415,0.8263735494061724,0.0033870487595421685,0.23414455150993344,0.332810894318398
285.0,0.010111204453288484,0.6334620490606899,0.8310076691449436,0.003370921803406658,0.23345499741517894,0.3335829523026831
286.0,0.009876949604451207,0.6325260731824681,0.8237148651677433,0.003379453776101187,0.2332252757003108,0.3305092465524357
287.0,0.009688297235399919,0.6326739224618302,0.8308351640002808,0.003778276716200219,0.23420765624488518,0.33145142926965865
288.0,0.009378235682280802,0.6347099294238309,0.8230594688132281,0.003149517472113117,0.2335219702525801,0.33118724708761316
289.0,0.009782965025440368,0.6325394228087202,0.8314411634579433,0.00325212532665172,0.23357866889008186,0.3334582644968858
290.0,0.009916098868234736,0.6339279594061356,0.819945837818897,0.0033980134885108902,0.2346730648369062,0.33244609017821136
291.0,0.009399436989793777,0.630290300684609,0.8305873547535262,0.0032045399253906887,0.23413244050840643,0.33645489790614236
292.0,0.009849966976480653,0.6370479175151141,0.8225975434047331,0.003280104248871911,0.23482652143170624,0.3345548527650424
293.0,0.009952905305520851,0.6327353554572696,0.8285097077034971,0.003593720511133057,0.2359319083116608,0.33460652036544564
294.0,0.009417881526928141,0.6333731636186746,0.8228510478354625,0.003261475188869966,0.23616709760769436,0.3342941749162535
295.0,0.009975191400183221,0.6325212939371851,0.8292498443430679,0.004022538062484211,0.23454204875793097,0.33269596950174
296.0,0.010157046994082933,0.6358998440620084,0.8238251809764695,0.0034918683655355324,0.23514639411019417,0.33206042849025263
297.0,0.009992620810464892,0.634081486413505,0.8296081176343123,0.003217590649484006,0.23374282890590867,0.3312865039159985
298.0,0.009987554618742098,0.6343484888198297,0.8283380933697448,0.0038843408177370677,0.23531124383022692,0.333046734967613
299.0,0.010046774123904707,0.6333622233737197,0.8262488716705995,0.0032873781990811197,0.23437713741054944,0.3314461667597121
300.0,0.009875211170488387,0.6342773660767219,0.829363071992015,0.0035230176743473126,0.23461665442669355,0.333063331671107
301.0,0.009697856204095636,0.6343516275746424,0.8231813629878048,0.003144636913522597,0.23362611324608867,0.3313056276861942
302.0,0.010173381383543359,0.6350118269296562,0.8301703236972725,0.003548142171629393,0.23465609704875312,0.33174851950254874
303.0,0.00983008214735483,0.6344262046254436,0.8233001231037778,0.003251784986177018,0.23385307840400474,0.3315162892609677
304.0,0.0102211039879989,0.6341420662587062,0.8294015176925871,0.0032438817105796907,0.23388594662250506,0.33280628411550023
305.0,0.010023653722293203,0.6305615600097336,0.8250628013213369,0.003437474779434148,0.23417994656671282,0.3317000012067667
306.0,0.010081676829775486,0.6338694303417097,0.8274821973592915,0.0034286178146961457,0.2340677145159,0.3303354633749843
307.0,0.00986450833113715,0.6290359434310133,0.824286635430285,0.0032670785466475815,0.2348266419178534,0.3301270693882552
308.0,0.009727789968796209,0.6327458179552604,0.8276098734805434,0.003659423182986936,0.23387863115266302,0.330934296966613
309.0,0.009904767762797365,0.6304856871797502,0.8279047715116987,0.003282642975979252,0.2336291098071374,0.332153609210893
310.0,0.00999966233159628,0.6322875398882838,0.8282197177846469,0.00315224322574894,0.2330072404304958,0.3307308202039558
311.0,0.009760981881164879,0.6329954907250032,0.8287357111845929,0.004155641772397574,0.23395168086195006,0.3321976662609975
312.0,0.009726936014424677,0.6334798922899362,0.8287165471736341,0.003235333823520614,0.23404622142472364,0.33161199669097385
313.0,0.01035999927049724,0.6340135261799636,0.8279348802382372,0.003338658777414963,0.23422442166712484,0.33369306386625003
314.0,0.01004126199877805,0.6343830077021437,0.8275136063010516,0.0037381511297735403,0.23551500748818857,0.331015856700686
315.0,0.010289829558019539,0.6348596552513878,0.8289501328625749,0.003273367502444838,0.2353581245206368,0.3324734834793488
316.0,0.009753780225373912,0.6322092314146296,0.8248447590595618,0.0034202021440803,0.23531981914654213,0.33173825867606954
317.0,0.009937234162433818,0.6335314453350153,0.8298438545554485,0.0035852117223186533,0.23355889348446562,0.33123364715914644
318.0,0.010097194728631197,0.6325748434602415,0.825496285328413,0.004034055073617488,0.23281425291014501,0.3332573395852005
319.0,0.009769336296903245,0.6345221131939539,0.8260221989882464,0.003521145861999471,0.23262853427949412,0.33318309212386527
320.0,0.01001257815551882,0.6331167965850046,0.8279626257462952,0.0033548332919238204,0.23365248215177883,0.3323687657212253
321.0,0.009993671603299822,0.632491289018382,0.8288514824898839,0.003278568456957271,0.23411555503209827,0.3312399889955493
322.0,0.01030359281330938,0.6321427521017451,0.8279427131345933,0.0038753068786756455,0.23521706667879785,0.3312216721819656
323.0,0.01000407046548637,0.6337924061900769,0.826095794686707,0.0031179703290721557,0.2370688174632094,0.3308723479087837
324.0,0.009718610485093388,0.6318528142593394,0.8290156990168047,0.0030151920614039066,0.23693563689067998,0.3310287084105376
325.0,0.009766737332503337,0.6312876746607692,0.8256062753347699,0.0032494916346860084,0.23644997796028822,0.33081488929645453
326.0,0.010180422825246904,0.6305086335011821,0.825764208323376,0.0034758293041038586,0.23429147283572932,0.3316753101869367
327.0,0.010023675778730952,0.6326880589636141,0.8285091555852441,0.0034122554245471217,0.23469010668761614,0.33295591047202716
328.0,0.009947192023879243,0.6320184994809156,0.8249470651269868,0.003508561835267783,0.23382181906315824,0.3333046896835613
329.0,0.009847203024940621,0.6341431199378922,0.829418041082258,0.003139466142022081,0.23435075430469887,0.33446301270260687
330.0,0.010068228929266107,0.6324893494737879,0.8262709871069249,0.003937182210401418,0.23513224617366132,0.3311578309821368
331.0,0.009787672857317967,0.6344764185267225,0.8270261974728577,0.003492482758977189,0.2362779560809807,0.3319458354813908
332.0,0.010408373576538276,0.6345510819134559,0.8271279072391803,0.003359566363535301,0.23450379698419113,0.329420576305106
333.0,0.009678257666193029,0.6352435246536648,0.8298485714143452,0.004103015023560566,0.23501703635274043,0.3298590604644419
334.0,0.01010332514113524,0.6321414971430976,0.8269864000451075,0.0030906738436003232,0.23440779752395696,0.3312395768723041
335.0,0.010010468481388549,0.6355808558698485,0.8287725880723288,0.0032916262182674516,0.23470252090128568,0.33257188329385884
336.0,0.009882935426146985,0.6333264805519712,0.8259590441586454,0.003404082583499129,0.23529316243700313,0.33225243609833455
337.0,0.010243527205868444,0.633534786047531,0.8279498337490069,0.003761843958216847,0.23412412048718992,0.3302351132159532
338.0,0.009692963542452885,0.6334521462757395,0.8289387196320255,0.0036658572710593436,0.2329478808671411,0.3315316510522176
339.0,0.00979579713277463,0.6324564100369289,0.8285153882730102,0.0038769239962210635,0.23265591543031272,0.331677354806273
340.0,0.01004169803094078,0.6341663305917038,0.8278939027925033,0.003557457811578409,0.23359026755453735,0.3341316734841543
341.0,0.01001187823899548,0.6301573194201219,0.8274160028419832,0.003341243382720104,0.23435581339461947,0.3338098294841755
342.0,0.010188195626225867,0.6336593112459991,0.8275213729163959,0.003343558956419112,0.23574694262291582,0.3341647056859514
343.0,0.00965802806600381,0.6288100595318157,0.8293345784443407,0.0035741877750568246,0.23493506617608442,0.33395934255346177
344.0,0.010108909702772438,0.6325946781899622,0.8257740496381993,0.0038415936428099935,0.23398506699859975,0.3324212235262433
345.0,0.009937433430513405,0.6330913453130099,0.8289008643984339,0.003707398075082537,0.23487252038473871,0.33141794115053297
346.0,0.01029864196020171,0.6313297438678694,0.8265344782962942,0.0038619442714273367,0.23508718710583285,0.33196756883108025
347.0,0.009966381392189229,0.6320449548969613,0.8284947025693628,0.0036515934434935295,0.23501031741411257,0.3290519509690718
348.0,0.009937943273018125,0.6327904493695596,0.8280784104215925,0.003459838487588263,0.23582898654766313,0.3295347087187567
349.0,0.010003167751472667,0.6332947693077884,0.8276874405769149,0.0032941472842275238,0.23532123595932086,0.3310130423851745
350.0,0.009610632406084634,0.6343185670040766,0.8264690607158115,0.003066119308167377,0.23413038358736643,0.329829832331016
351.0,0.010115064203546928,0.6347680217718465,0.8267571757530099,0.004315552465081828,0.23411429139196446,0.3327709021613172
352.0,0.009916247480155776,0.6342616424466971,0.8278702139167547,0.003296737322232042,0.2337569226144136,0.32940177367665824
353.0,0.010899350902183745,0.6358191635589971,0.8255878218637802,0.0028069902078805965,0.23366500341566854,0.3320984837616757
354.0,0.010157921496764536,0.6322391950787677,0.8267022346667104,0.0032575840811233,0.23576170813516892,0.331957259277361
355.0,0.009941816756154966,0.6356688509848227,0.8265120955291048,0.0036211998708557914,0.23673630271604337,0.33521422736791134
356.0,0.009385667941498364,0.6290036346693862,0.8276953743241637,0.0036234114112882027,0.23609340557913255,0.3345241982986733
357.0,0.010039965337126894,0.6343176715537098,0.8261189508107434,0.0030762913140910736,0.2345713288931819,0.33446342517066896
358.0,0.009982966588463144,0.6308451760966063,0.8264011245254166,0.0037066652750201955,0.2343647713125269,0.33341270844165544
359.0,0.010114939210087204,0.6320316664846702,0.8278581970716242,0.003359086143143221,0.23299192441082517,0.3338056292559359
360.0,0.009970494033847607,0.6332360795494866,0.8282101627784874,0.0031153525642891506,0.2333442246680874,0.3338499112308633
361.0,0.009801268225934622,0.6315009401232952,0.8276347062177701,0.003332033439186201,0.23227177741803975,0.33237947223910186
362.0,0.009916786127215374,0.6347759964822499,0.8250732336957742,0.003366213285499291,0.23276189883993956,0.3327451796306328
363.0,0.009856374157995588,0.6346069111352065,0.8273327404031419,0.0033152017428147657,0.2331800224099835,0.33200857363439384
364.0,0.009874180259111307,0.6311999514876823,0.8261863985059283,0.00334343600113802,0.2339308617373814,0.3329996196651509
365.0,0.010193262910064277,0.6347671461531736,0.8288481018764128,0.0038022252219022785,0.2350529772503148,0.3328020558691517
366.0,0.009897502880762691,0.6304099950824725,0.8272119628077601,0.003692045330099721,0.23472730482251583,0.3333088104139346
367.0,0.009970716104310771,0.6335383908051069,0.8294410887013176,0.003350978049493221,0.23629723592706645,0.33167455467622564
368.0,0.009902632764603632,0.6309677661051631,0.8278929720126537,0.0037663989919701543,0.23562659544412543,0.3300458508304405
369.0,0.010194423248788316,0.6342339686745131,0.8296905624622551,0.0036991681046222094,0.23558316639600274,0.33120942060417385
370.0,0.010153249085648663,0.6319884538167331,0.8284498745009603,0.0037924863992717154,0.23511105591854414,0.3309743486789598
371.0,0.00964879883065234,0.6359619011921446,0.8259317527069685,0.003252995800187474,0.23488196482159418,0.3309454499948304
372.0,0.009551973631519356,0.6339735626349148,0.8296129706758911,0.0032535357048427108,0.2350084635008866,0.3317378584538329
373.0,0.009900238656726252,0.6349733353517009,0.8256162557837772,0.003740643032165783,0.23317377926588456,0.3324956180207493
374.0,0.010194282684641273,0.6345950520038104,0.8276725868885719,0.003527796253791286,0.2331124871319734,0.3316487027122409
375.0,0.009864228069028872,0.6342146684950516,0.8273006913822192,0.0033644085780644693,0.2323556696396485,0.33146732422861314
376.0,0.01014882599751751,0.6349975383396157,0.8267064097674881,0.0036308750023666472,0.23339659934688903,0.332252809160127
377.0,0.010001337304748866,0.6341793167287091,0.8252798103446448,0.003288063230470762,0.23386491425147157,0.3320303990272468
378.0,0.010015410563659826,0.6354154113041207,0.8285537647474862,0.003583963085556005,0.23447445601282055,0.3314610347492536
379.0,0.009910463731711432,0.6297972563433156,0.8267053427888198,0.0034007740892350873,0.2339690890899115,0.33141811069815036
380.0,0.010131916107639125,0.6328286453909852,0.826805024940932,0.0037010925007040126,0.2348592366921841,0.32934265760650566
381.0,0.009413537524469388,0.6276411908165959,0.827327225869107,0.0030149702411616714,0.2352071280219354,0.33069979453593307
382.0,0.010406471270872197,0.6309085858105855,0.827408255991933,0.0033420003134873263,0.23572055064250802,0.329887637402376
383.0,0.010256080743012482,0.6315794539356899,0.8269236509322885,0.003877195704263928,0.2349376498910317,0.3323069738839431
384.0,0.010308764513400676,0.6309478314189703,0.8279848083775078,0.003485905272120224,0.2327246782086011,0.33265366946407804
385.0,0.009790033678998025,0.6326368603233548,0.8293441413818442,0.003367320712325229,0.23362240021843123,0.33204750465528576
386.0,0.010302804378738654,0.6330014270973086,0.828489586079843,0.003497971963098859,0.23442574197624955,0.3322342866618255
387.0,0.009782772818668687,0.630836896434397,0.8270244581184991,0.0036309451664437832,0.2351933056685988,0.331173090105457
388.0,0.009842414471712099,0.633048769570165,0.8303041911050548,0.0033934309480766534,0.23482572595597412,0.3324248208845839
389.0,0.009757096524077235,0.6335823169412086,0.8274107028856063,0.00386402463050823,0.23316622480873717,0.3337448660350431
390.0,0.009712182232985644,0.6338693505542573,0.8303636913459205,0.0035484964889333196,0.23291631745717062,0.3340344441726995
391.0,0.010029078030097408,0.6370370521767038,0.8288272709721426,0.003598350872464955,0.23374942042717248,0.33389994451412275
392.0,0.009943374003434197,0.6318409925730928,0.8292271038767787,0.003879360023081933,0.2322367468302982,0.33316236675069066
393.0,0.010201636164024936,0.6371701051207687,0.8322080693784232,0.003259965617190641,0.23375315765103352,0.33209072283918734
394.0,0.010156089308771182,0.6328242750662709,0.8260467162901592,0.004242671113687934,0.23503060569710826,0.33225929205439203
395.0,0.009943433018508304,0.6367017195061383,0.8288778879222642,0.0032583669865317135,0.23455392911696388,0.3306351236781519
396.0,0.010175237910782203,0.6320929038795329,0.8276827871199478,0.0034247519184491186,0.235025101579486,0.33172025075975886
397.0,0.00954286837608857,0.6355591290083398,0.8275545379524264,0.0033828642062082234,0.2342334305317039,0.33106243771984945
398.0,0.01032910025152873,0.6339282488962648,0.8260561269613036,0.0036451315536299572,0.23617255850231283,0.3303973917249394
399.0,0.009760744169029785,0.6343866949282502,0.8257352941825982,0.0036174119652937044,0.23517956491048522,0.33050605096021834
400.0,0.010172720466187925,0.6321800680623486,0.8263496047147217,0.0036736630068664156,0.235210843608451,0.33064148400414395
401.0,0.009552141601902384,0.633232124773705,0.8271003191798251,0.003101281355776453,0.234079183500607,0.33056966392524106
402.0,0.010464859227816746,0.6301710238794266,0.8272644643282635,0.003559665089455349,0.23483007477944037,0.332616667801793
403.0,0.009928640410244147,0.633469724778132,0.8280827887961413,0.003788446840551309,0.2351623298528801,0.3326832403652903
404.0,0.010080782782174648,0.6320129449669142,0.8256534760173357,0.003251699825893122,0.23475034474155942,0.33309908375362185
405.0,0.009546345511210256,0.6314762161037892,0.8297319167688088,0.003650224492186272,0.23414162977684763,0.33300516487831605
406.0,0.01004584434268406,0.6315405136953196,0.8254030389182915,0.003353906714750957,0.23328067457842983,0.3329382278764113
407.0,0.010153743567454195,0.6323347118261671,0.8296828966815688,0.0033830063521734658,0.23261540131406291,0.33322207193530956
408.0,0.009993707997133068,0.6331323054261159,0.8235089872002272,0.003743724215689374,0.23273985778157788,0.33191569148472283
409.0,0.010603799224363978,0.6341335709865141,0.8299262357941062,0.003382733361816884,0.23390813411916064,0.3346368813431143
410.0,0.010382220026862104,0.6343939475408755,0.826861744086537,0.004075295428410025,0.23392257911723016,0.3332514823944368
411.0,0.01007093015633865,0.6317282417929166,0.8272509563071409,0.0032260690982069385,0.2345613801499433,0.33437319620745387
412.0,0.010051045793915287,0.6335789352838281,0.8262313958641943,0.0037152106297333415,0.23341803003911762,0.3340118664713748
413.0,0.01029572264229044,0.6352133601075615,0.8279602768228269,0.004000361573672794,0.23438113731650348,0.3328815275370249
414.0,0.00993893751307802,0.6339269331301609,0.8294768833346814,0.003131848220002702,0.23447899506801323,0.3305010267785125
415.0,0.00946058862174978,0.6318706555471503,0.8265519556039962,0.003620983460297544,0.23404442320290889,0.33015641663114936
416.0,0.010486632801513617,0.6301369288340468,0.8295068493756458,0.0038734011081655363,0.2355273366513304,0.3307038944466175
417.0,0.00957729336583676,0.6333270367199978,0.8263376063301477,0.0032926235328071297,0.23515074893758947,0.33183706673572233
418.0,0.009689494134874245,0.6316848535927728,0.8291767063536988,0.0035233822653408563,0.2360371956307201,0.33194647928507254
419.0,0.010030734015329033,0.6345137017874461,0.8258787783191154,0.003767940155199029,0.2352892558989513,0.33200259601127713
420.0,0.01048861868488776,0.6343340234652589,0.8290689288524256,0.0035368395192752703,0.23483069188212982,0.33206029434875783
421.0,0.00993631273581733,0.6350532457946195,0.8276089876708689,0.003263078817556192,0.23503513538923768,0.33089833614305036
422.0,0.009803488871344824,0.6359159606249059,0.8260571776535994,0.0037601887747441432,0.23463805934557252,0.33103884473497436
423.0,0.01031144012820919,0.6345347746404225,0.8282747813572642,0.003866008387077919,0.2326619840068408,0.3311612711262942
424.0,0.009790459213526368,0.6338078612268654,0.8269144991919457,0.003576757636183418,0.23322014865361368,0.33121534519441065
425.0,0.010043396183347576,0.634247561779121,0.8304973614926617,0.0033751024233186324,0.23351622052208212,0.33293514509747923
426.0,0.009451293203767239,0.6320610716238537,0.829022924334079,0.004213704473453964,0.23317574419882142,0.33195294574024603
427.0,0.010625003277325469,0.6338396510195914,0.8284573635793495,0.003067170916673278,0.23331714647164165,0.33443641767793986
428.0,0.009821425855814825,0.6318307938390527,0.8290671405314213,0.0038638650216978056,0.233705358818896,0.33346018218153856
429.0,0.010148127764079213,0.6336766549299819,0.8278172563051043,0.0036855039308165325,0.23373479055424334,0.33221418373989836
430.0,0.009782289054504836,0.6300218964210849,0.8293699774633199,0.0037028022570896385,0.23340776875198843,0.33231109036862727
431.0,0.009892233971168791,0.6299372001941633,0.8245095135615664,0.0036539746463551074,0.23426787732327017,0.331566223834773
432.0,0.010392365460063006,0.6292303426181517,0.8297435790350308,0.0033609333019085103,0.23483958653121095,0.33209667644066965
433.0,0.009806586548365586,0.6287691428194481,0.8277242345960362,0.0033096829267840315,0.23439759357249917,0.33116881617339927
434.0,0.01019289566774354,0.6299489395072785,0.8258785154087321,0.0038227164974064336,0.2356720925241644,0.331539460782897
435.0,0.010124418573009225,0.6329669614828695,0.8277045533682121,0.0034756234399898806,0.23528985228365915,0.3306479649421772
436.0,0.010062849168146348,0.6301914591068134,0.8241243044686033,0.0041722307650572145,0.2350572911846511,0.32934740070021906
437.0,0.010059515682701695,0.6311951408171318,0.8291397002805078,0.0032633461621143912,0.23520091052815809,0.3274515207607766
438.0,0.009958740785152085,0.6300347091398024,0.8255516503044426,0.0033238263686417645,0.23554372931594134,0.32918959502121253
439.0,0.009839223895538363,0.6298772759137117,0.82713067265672,0.003200172102748216,0.23353560695512499,0.32969050739543976
440.0,0.010034955168666123,0.6297287549593911,0.8259200624141486,0.0033856187036448247,0.23401588959071254,0.3294605047284493
441.0,0.01004967929611981,0.6312254935516768,0.8288415438964685,0.00397477910889255,0.23251424081748695,0.3317459835707762
442.0,0.010326552645174297,0.6315998835530992,0.8268348389970027,0.00380040438905293,0.23324538419904783,0.33122964916859954
443.0,0.009591776072033579,0.6325684774622695,0.8263966241519571,0.003421794898630046,0.23259844095827245,0.33196955996078925
444.0,0.009849811862332762,0.6325634477535708,0.8285082530073963,0.0035649699005337373,0.23423329779059762,0.33072847972202235
445.0,0.009872492122666537,0.6336308294912892,0.8264703826173962,0.0035234966584255724,0.23452350055491364,0.3331290094036314
446.0,0.00985615946062028,0.6318845264860943,0.82777035967318,0.003266754478278571,0.23438236704279977,0.3315802194229031
447.0,0.010360848074603949,0.6302683083602301,0.825939296466289,0.0036144068302456428,0.23437313551933434,0.333298690383339
448.0,0.009777197197253213,0.6314351596803673,0.8279816390238958,0.003650580639236289,0.23536204265529476,0.33177719797487215
449.0,0.01043684885627542,0.6301861056003776,0.827167246361767,0.003855672711017919,0.2356086268118881,0.3316630357669652
450.0,0.009718886614726543,0.6356678349760817,0.8286305663527378,0.003316649586854343,0.2340151312985485,0.33176449913976325
451.0,0.009980592218665426,0.6282776241831133,0.8276712157917141,0.0031950584234250487,0.23392450106662244,0.3340841865100112
452.0,0.010129968158685753,0.6356784770213175,0.827170436640326,0.00350484214425158,0.234115893975546,0.3325435335492082
453.0,0.010671023639053286,0.6304133996343148,0.8267110094754196,0.003910457859463773,0.23402722104861737,0.3316567120254378
454.0,0.009623427381669892,0.63489749420195,0.8270644708573269,0.0035200069813782365,0.2348748212455171,0.3321614361191397
455.0,0.010128368524717804,0.632396889220281,0.8271240239216213,0.0037771776757908686,0.23464740655255323,0.32831812294495094
456.0,0.009649641191691054,0.635373248427826,0.8259596916297197,0.003532088597924129,0.23405058179907134,0.33051067806232204
457.0,0.010050667186231689,0.6297955247720188,0.8274792584637816,0.0034699658922012102,0.23374718343267095,0.32906608315158126
458.0,0.009781366922343845,0.630461467767294,0.8259895282114464,0.0038102769752931384,0.23456546520753102,0.3309301378334216
459.0,0.010274391262104568,0.6312492557308604,0.829571032797195,0.0032854294311096335,0.23379311672777517,0.3312883494803844
460.0,0.009802318150423355,0.6283872509737259,0.8257840738666637,0.004039254442882841,0.234566523841225,0.3318818486377501
461.0,0.01016809170343508,0.6296368822032733,0.8283690098823521,0.0033181795526196663,0.23404900511291257,0.33250624981018134
462.0,0.01038467796170263,0.6291831740850723,0.8239729629556598,0.0035908995547966273,0.23425044353056354,0.33090007157461027
463.0,0.00987427249402004,0.6339233808973344,0.8267943258159803,0.00353690809372498,0.23396698172188468,0.33165167056616385
464.0,0.010099896805020775,0.6313833096407575,0.8254830791044148,0.0034855882167322584,0.23281598886081561,0.33059355064293566
465.0,0.01020761588501908,0.6336807485896242,0.8255881920275675,0.0036120636485270355,0.23366129077545966,0.33163781199932685
466.0,0.010223457892394486,0.6304487711530846,0.8249179775218483,0.003601979439225656,0.23369707289313826,0.3308508258021805
467.0,0.009660518594922547,0.6355682321391046,0.8269158443882672,0.0040026463968762865,0.23495018204169266,0.33135460659914834
468.0,0.010736564270599347,0.6326104557928952,0.8277151218372527,0.0033665380821837707,0.23473551596212247,0.33017779581938844
469.0,0.010052867838205175,0.6331447686052416,0.8276500697582049,0.0033868003937857195,0.23525883861965138,0.33030205247089967
470.0,0.010306944653587046,0.6334389016388836,0.8306289578136204,0.003928818718941822,0.23575763675004346,0.32850347785243805
471.0,0.009752012193196482,0.634719475314523,0.8269020598034698,0.004139512601155714,0.23520089000696934,0.329092554204318
472.0,0.010375932605724704,0.6319327355952935,0.8303053863773012,0.0037230151504432105,0.23589194478446915,0.33117513801929094
473.0,0.009623160079897289,0.6309016702131933,0.8276398147760969,0.003465078595141687,0.23465368808228304,0.33111650023625977
474.0,0.010620319851958559,0.6298758021632208,0.8301412278710997,0.0037117835579466604,0.23420592175639532,0.3312733255067048
475.0,0.010070962906131822,0.6326587832583516,0.828562020626721,0.0034467005885945117,0.23453178202296446,0.3320444863306029
476.0,0.009907915040792456,0.6291678705389517,0.8296075046937648,0.003827320589862355,0.23510467834886917,0.33404955434682815
477.0,0.010393364994828149,0.6336927075831302,0.8259591224968661,0.003469939205514134,0.23340102495771312,0.33180274007779953
478.0,0.010196946448926072,0.6303460501129234,0.8264620466813425,0.0037273165344443083,0.2336037287770967,0.3327922057113547
479.0,0.010336648464197469,0.6344444088309239,0.8264142659921183,0.0029029737457279985,0.23314464434893506,0.3314471010864185
480.0,0.009625121531084396,0.6316212674859567,0.8283974621055016,0.003616641505324312,0.23477996097824652,0.33243286880127704
481.0,0.01019242879652466,0.6339344436951885,0.8268511118290235,0.003318086569826945,0.2346046423124584,0.33250550855974703
482.0,0.009942268614034086,0.6315676018776528,0.830338192444844,0.0037182703132930006,0.2342648994123821,0.33353487500273765
483.0,0.010547919487040229,0.6342779999598853,0.8247395203890149,0.0035870125782546543,0.23530697182032742,0.33421261761196097
484.0,0.009727683656267116,0.6349817162837058,0.8293658155201128,0.003446607735861195,0.23483685496239232,0.3321150507235095
485.0,0.010137045411727762,0.634952579143103,0.8250060634404687,0.003665753476641326,0.2358336070409209,0.3315935088427868
486.0,0.010098412651816066,0.6352783251717412,0.8269647726004729,0.003491219907843182,0.23475678778216436,0.33246422360144473
487.0,0.009941120755948088,0.6328704873414068,0.8256700930236162,0.003782319685418523,0.23481446741442194,0.3327431133514766
488.0,0.010426553060524774,0.6337697139483816,0.8262591479776407,0.003153528991238882,0.23352519225412832,0.33259964567504563
489.0,0.010122677871020575,0.630423869188482,0.8278367213740214,0.003284383468221036,0.23459754536556426,0.33161411229157134
490.0,0.009876479951017751,0.6342096808681084,0.8292526894209625,0.003353180601562929,0.23365176032768178,0.3335627516825293
491.0,0.010129173485261263,0.6294333237333454,0.8265225717694132,0.00429187436536258,0.23507968221131004,0.3338870722065428
492.0,0.010410031971233432,0.6307984102943299,0.8281870820831528,0.00301265869846804,0.2340391818557302,0.3334106337044364
493.0,0.00968787849756713,0.6311648686416371,0.8308695273986633,0.0037881380944665977,0.23480886432435827,0.33201639832754215
494.0,0.010163250148672805,0.6313814703140762,0.8257265400216331,0.003575316694368927,0.2342540532214502,0.33081524792825345
495.0,0.009856582450972673,0.6342329217445832,0.8274140783538133,0.0034147915287587125,0.2350088242218431,0.3319302781339975
496.0,0.010331315336333064,0.6300371560229255,0.8270900291195182,0.0037572681061822234,0.23650586448807714,0.3310956947433549
497.0,0.010433765796379588,0.6349479879625187,0.8273611150073392,0.003923237816560857,0.23574534551830678,0.3288764070722487
498.0,0.009844796210716085,0.6312120031439339,0.8285281548289518,0.0035995820917679735,0.23524463106175664,0.3290961210730261
499.0,0.010050529088656491,0.634984190245003,0.8262291891534731,0.003541719151632655,0.23574641729792617,0.3309650424129435
500.0,0.01001310776897331,0.6336557640417685,0.8306943139890797,0.003683657434558889,0.23552065778694678,0.3313431529325847
501.0,0.010387656984034592,0.6343906591168363,0.8249283339781526,0.003472435592048408,0.23411719148980237,0.3317184020355828
502.0,0.009957577691092814,0.63420614018871,0.8287537679680437,0.0033635232419351336,0.23483350727288368,0.33090361092985476
503.0,0.010030360469760628,0.6337501898132932,0.8245131243244042,0.003823563282498159,0.23550708998541647,0.3305910650015001
504.0,0.01000408755884136,0.6366608201892968,0.8281854003404976,0.0037688240573958303,0.2355978191530307,0.33175949116472286
505.0,0.00995093126185772,0.6312520964384524,0.8282957692107183,0.0035786329965553725,0.23457700829887715,0.3339009471451002
506.0,0.010090218579979241,0.6367274114904913,0.8236338984743522,0.0035551422259096103,0.23380427096638912,0.33344457238562364
507.0,0.009973939973571124,0.6321385258999389,0.8296743465737162,0.002926735259708742,0.23417737887394785,0.33279152421326924
508.0,0.010019593477564643,0.6338589750649174,0.8248431188468597,0.003268513284043389,0.23395454835483956,0.33438767316347906
509.0,0.010183900595779997,0.6336355661957949,0.8278857663829733,0.0036714841206510773,0.23381101679551852,0.3338414317969697
510.0,0.009811486320575514,0.6331480489128222,0.82715177441329,0.0034741377159862572,0.23337205433699565,0.3327989909163837
511.0,0.010425337222551082,0.6339416138613782,0.8297187354204244,0.0032696962061837163,0.23403225830476884,0.33217353776762093
512.0,0.009960777064028847,0.6301332318809404,0.8276094198974322,0.0032201703399107637,0.233747848859637,0.33327867279379925
513.0,0.010220173493801424,0.634992706979559,0.8259883902953684,0.003728905733910797,0.23299532828899944,0.33222942584130905
514.0,0.00991247640864619,0.6292997095126551,0.8293328209602123,0.003487570569541155,0.23371475275160714,0.3317518188118668
515.0,0.009942369014324727,0.6356118058578843,0.8235336283215625,0.00369662991747598,0.23295766063963985,0.33175585689301423
516.0,0.009911213351369673,0.6293378159833372,0.8282407279020513,0.003656501209912967,0.23297068897118137,0.33308534825768255
517.0,0.010290169607443082,0.6336472154093518,0.8226749157264515,0.003296186121652211,0.23338458984280658,0.33137390310482967
518.0,0.009829679675612091,0.6322628978118294,0.8289239960448592,0.0035756022002106807,0.23454768172671614,0.33128519941972406
519.0,0.010504277530896125,0.6326538618985296,0.8222209913067036,0.0034429630802787826,0.2337767071784606,0.333745200411187
520.0,0.009811438257545742,0.6310563826603564,0.8308121479256694,0.0034402413035960304,0.23347937827991275,0.3327642349204212
521.0,0.009746569216631449,0.6315038496966666,0.822503324611129,0.0037552639962506766,0.23376287886071037,0.33218190519529966
522.0,0.010206285186950773,0.6336221351852267,0.8324550151772147,0.0034857496507695136,0.23335098551655337,0.33079225125048833
523.0,0.009997478120508758,0.629253178523453,0.8258275244859564,0.0029716993223684405,0.2343687364803738,0.3322469520723818
524.0,0.010115990396197155,0.6334973062696198,0.8299054059479772,0.0037632766099984826,0.23471768785044392,0.3326023078926666
525.0,0.009925034807264603,0.6328261887797203,0.829048777210164,0.0033571696816689,0.2342250475155067,0.33201674118020513
526.0,0.010458434268821377,0.6316095275207106,0.8286298195577869,0.003661211782339481,0.23396646034414614,0.3320303702873636
527.0,0.010598847020426726,0.632724593456069,0.8298516395843554,0.003893669376193974,0.23525468539339656,0.33328770859269435
528.0,0.010266498832541375,0.633195254873636,0.8284030360141126,0.0035395924514093724,0.23613089791120317,0.3340571310849102
529.0,0.010433822600902365,0.6329576935920276,0.8285295810333858,0.003561345389032844,0.2358626034661645,0.33333939402447865
530.0,0.009697100997428897,0.6331460506920266,0.8284101240239085,0.003284380443914233,0.23506294879566694,0.3324816369899357
531.0,0.010217363533074439,0.6350007613196006,0.8314245585906622,0.0035638951041787464,0.23509994898329822,0.33072472130100283
532.0,0.010531823402207253,0.634822679818997,0.8260392068556665,0.0037924493062541638,0.23479781082917695,0.33094258633252605
533.0,0.010118763499519127,0.6328389035605062,0.8276976964121942,0.0033790925298203805,0.23337109149293095,0.331972073120208
534.0,0.009397544262810502,0.6355770938000169,0.8293200913679807,0.003742205664557939,0.23436270043679452,0.33083221810189606
535.0,0.010055600467837022,0.6327994224360509,0.8253875056276893,0.004057650484906254,0.23381905074874212,0.3278482094464657
536.0,0.010107940130058874,0.63567087622325,0.8274742491486903,0.0029986853602346785,0.23357529234426952,0.3267087257474102
537.0,0.01018823850513067,0.6340302761829673,0.8268891924616731,0.0039977375722582125,0.2336188318741595,0.3257557412502876
538.0,0.010267688212595869,0.635197250727275,0.8276902376377335,0.003460902143517335,0.23390693676338237,0.3261814620854145
539.0,0.01027377488796891,0.6333697855269741,0.8244097364226928,0.0037414179387283077,0.23397817907993265,0.3295326667702247
540.0,0.01004207957768767,0.6317615499853376,0.8270190120457952,0.0035936302003306627,0.23354039039832128,0.3305125052929396
541.0,0.010575065469738625,0.6334217823616034,0.8253131971804476,0.0036029629741255675,0.233668037835449,0.3330732175946776
542.0,0.010126730283744723,0.6292023649580877,0.8279509251590383,0.0034182373568347893,0.23330703882631001,0.33182205889689953
543.0,0.010348536594096859,0.6319126930351878,0.8262499931961983,0.003354948336506184,0.2320016134926195,0.3335409429636608
544.0,0.009768693872374468,0.6303322713952831,0.8291921273398586,0.003406841095766397,0.23257343444958073,0.33291968703779307
545.0,0.010432981597628958,0.6330313227675479,0.8268196963013392,0.003244853663067638,0.23348321063071117,0.33377412223434855
546.0,0.010090082683367427,0.6309053771617722,0.8279474456800836,0.0036485630218733543,0.2340971966014615,0.33306483658897745
547.0,0.010447103473477813,0.6337614913176173,0.8259519982570227,0.003939205949224863,0.23490246115459923,0.3324008768539098
548.0,0.009748813554233975,0.6324864247743333,0.8284010342375354,0.0034339175617390558,0.23530629657570837,0.33226017726852014
549.0,0.010153065017637417,0.6329082803907627,0.8262166362225917,0.0033388852943381834,0.23390141573128304,0.3316978534429362
550.0,0.009690413369055748,0.6313573109745279,0.8259748493563213,0.003552171004010991,0.23344850315543056,0.3304497012948506
551.0,0.010477110850665203,0.6313846725674158,0.8272213582301721,0.003464565464735169,0.2325821212074631,0.3311035565145822
552.0,0.010045029274431254,0.6337683773170874,0.8279134735874623,0.0035728328627801643,0.23209206103826555,0.33065360344736866
553.0,0.010439427899657202,0.6301633361274616,0.8273440493177147,0.004013390673968528,0.2334556212851212,0.330373057076088
554.0,0.00994040271883473,0.633661946629453,0.8281769292084719,0.003485859533151455,0.23390470446514175,0.3318864976417137
555.0,0.010112348382851766,0.6328167546170763,0.8263871361879405,0.003369035740632887,0.23311359138081048,0.33179265083787707
556.0,0.009874293832554828,0.6309239855282947,0.8273311463155957,0.003927910840119594,0.23304270987822906,0.3329478193125417
557.0,0.010374015333867516,0.6318819795632331,0.8237035439404369,0.0037828788402595875,0.23296864970331144,0.3319806273571005
558.0,0.010169431176062676,0.629088419905502,0.8265564258802917,0.003617610735868057,0.23390546033924028,0.33100454727639056
559.0,0.010218623381978851,0.6342199782547543,0.8244016198647437,0.003769969621507182,0.23458130209491976,0.33077987119105356
560.0,0.01010647391113497,0.6279870340323236,0.828273653048707,0.0037986261270884746,0.2344540641564038,0.33056124013448007
561.0,0.010456818930163857,0.634748897477967,0.8206578145993189,0.0036925066182404032,0.23522801207730928,0.330549769682415
562.0,0.010064672031245005,0.6302999006988012,0.8301449147011176,0.0034115957962388755,0.23424785171289939,0.3309906633856592
563.0,0.009948688965577646,0.6332505245274707,0.8231319245437921,0.003933768246442595,0.23390614726059214,0.3327066778873827
564.0,0.010370346921407427,0.6322909840548709,0.8309653269559559,0.0037514802373323428,0.2335475806687952,0.33071662641717564
565.0,0.009783985073467446,0.6301911951243324,0.8241477218059247,0.0035606801495655874,0.23500209486978962,0.33191534619063634
566.0,0.010148134674282258,0.634057185303966,0.8283230970498716,0.0034601139403458224,0.23473160103026336,0.3299819770243394
567.0,0.00986192065562927,0.6326088392231737,0.8278469776278569,0.0037171077326447685,0.23482376449549966,0.33019718843637696
568.0,0.010380185718753385,0.6332427903400891,0.8260369028606169,0.0031354487918072494,0.2341632486014519,0.3311391873366571
569.0,0.00965963101858815,0.6301062099601681,0.8280210514858896,0.0035347001933315556,0.23441487303812772,0.33221421190995143
570.0,0.010436261264048898,0.6320862003081203,0.8246639154350939,0.00328383014094209,0.2353183830107765,0.33332534787114293
571.0,0.0097685522099943,0.6292936695518364,0.8302812702238798,0.004023365349646188,0.2356525550420135,0.33240007794072685
572.0,0.010319311243279537,0.6321578026504276,0.8227717935611152,0.003734993956449323,0.2349347996777713,0.33204117728947063
573.0,0.010142170425197576,0.6289322483234191,0.8296534385008522,0.0033887085648564384,0.2341888468854505,0.33070026289162685
574.0,0.010690849894982677,0.6317377932740926,0.8224928216174361,0.0039023567632966356,0.23442306640330318,0.3315681083495871
575.0,0.010494075893651676,0.6320987367873283,0.8299751472407512,0.003799819127828188,0.23325721645841774,0.3300102606044401
576.0,0.01007323236989161,0.6339617526114136,0.8248732071685141,0.0033374566900550022,0.23406760815500485,0.3306511478206492
577.0,0.009943067611434507,0.6325408816521523,0.8279553031777589,0.003544829514974191,0.23399562179798547,0.3297595632779769
578.0,0.009857590041257754,0.6334469583622564,0.8264743411088373,0.003637105312214481,0.2344015758814434,0.33002681158216446
579.0,0.009792569409387917,0.63486633541899,0.8271657662920952,0.003426127344575408,0.2339470309118593,0.32960306017853513
580.0,0.010396811526569967,0.6302643932126087,0.8260763657027362,0.0034335987712181045,0.23431139844248963,0.3311353512192111
581.0,0.010345155257880241,0.6338943152904959,0.8246685637694701,0.0031913956410097675,0.2348814927439322,0.3304275088845753
582.0,0.010214259658712586,0.6308092264088304,0.8276553209033979,0.0036913698926270555,0.23489358379041686,0.3314396000141371
583.0,0.009933931269246233,0.63329814796173,0.8254342818236834,0.0038948449776740426,0.23523661456977601,0.33142898913721
584.0,0.009994595635638849,0.6301639935479489,0.8248032353421121,0.003240509860010228,0.23509349643580282,0.33315418980695594
585.0,0.009859459399921151,0.6298935523076323,0.8251408066562157,0.003709241510745517,0.23477441997746043,0.33366914834358236
586.0,0.01032546201276035,0.6319300210585223,0.828938924996784,0.003715407419901114,0.23480095481626206,0.33316590213709646
587.0,0.009701404396798065,0.6301399036675119,0.8267188426880335,0.003344676105572546,0.23485223476136444,0.33300576016501215
588.0,0.009762168842869243,0.6320166624380583,0.8282354493108081,0.0036868793152119586,0.233958160680174,0.3317911776446465
589.0,0.009972795722981816,0.6296192426289018,0.8276824632658544,0.0037269189675185523,0.23354644055295468,0.3321893083795773
590.0,0.009816230123247187,0.6327921377983704,0.8268533355757213,0.003820223088296723,0.23363457090106135,0.3304891094912397
591.0,0.009822250563049613,0.6313567316317206,0.8300036679437967,0.0034387215946912074,0.23353254801085757,0.3303762232024065
592.0,0.010099407357970295,0.6321641120957836,0.8246124226024514,0.0037086900238093965,0.23294748149513345,0.3296381014823481
593.0,0.009903820062135651,0.6301855605065116,0.8293572416493076,0.003850554314231656,0.23381627342786296,0.32990612744419723
594.0,0.009837322938811425,0.6320251026111133,0.8285774552868824,0.003917940070175964,0.2346575364626268,0.33079531381942606
595.0,0.010093624725595295,0.6327384239173232,0.8271961804793031,0.0032539778122918713,0.23413944145478782,0.33065060760389053
596.0,0.00984804343291899,0.6315851703789188,0.8271941895530224,0.0038900472078935177,0.23370268172165812,0.3307042794214256
597.0,0.01011897761086724,0.6353394475775335,0.8271926187997235,0.0037692293566548947,0.23393187988778827,0.3298884002008905
598.0,0.009597723740748514,0.6339706292506628,0.8256313589105431,0.0038139407165955776,0.2341993543653536,0.331624029083648
599.0,0.010371038349626759,0.6329886677523229,0.828040901672663,0.0037828813361583955,0.2335789746802976,0.3315551396488527
600.0,0.009745803463729337,0.6343339280498573,0.8275982531259739,0.003722042107415334,0.23424953918949692,0.3329226389884822
601.0,0.009595526742151894,0.6337747103423681,0.8262141974980112,0.0036483243149923812,0.23373430056260794,0.3333197574857659
602.0,0.009986407747116828,0.6356899304050694,0.8265821829096142,0.003200514645623436,0.23449651583811296,0.33400590998654034
603.0,0.009770732046717856,0.6308995714337143,0.826885062934398,0.003473056562277467,0.23331326345274825,0.3338661701286008
604.0,0.010202006406707714,0.6351439348044554,0.827099788965326,0.0037552704353100066,0.2327339169563313,0.3337697621944841
605.0,0.010462849689497454,0.6304750515721892,0.8257664919196662,0.0037330169023317467,0.23270655010124552,0.33197261548400503
606.0,0.00999473089872177,0.633050653027292,0.8269053212861294,0.0035505097708555945,0.23403838495223359,0.3318900323685579
607.0,0.010084916504562788,0.632164245168629,0.8227069839866845,0.0034626910033155873,0.23431690266494684,0.3313063156255703
608.0,0.010094001828958107,0.6303668217110417,0.8289605551086665,0.0034443991754351034,0.233923649446998,0.3305248390740536
609.0,0.010013095109742331,0.6293140782676743,0.8263235787228879,0.0036918181369547725,0.23339889685236986,0.32979759524980296
610.0,0.010313950586522735,0.6308425093571469,0.8257117878939382,0.0035830530082773815,0.23295794846583526,0.3304682942504127
611.0,0.010380077588413915,0.6303790264453782,0.8293375847012764,0.003935315952379024,0.23436596453206937,0.33208729758841216
612.0,0.010424549978087415,0.6315367692549174,0.8281224579194338,0.0037261949394184466,0.23483918160076303,0.33387318221710643
613.0,0.009690263757838118,0.6337908059592214,0.8280092096915795,0.003828336628100933,0.23517169133742918,0.3329633011746234
614.0,0.010403527845863311,0.63347359549597,0.8271875044381853,0.003658274744857031,0.23589795783661688,0.3332526163592118
615.0,0.009883513527458454,0.6365268005054101,0.8271881961854812,0.003948235399577226,0.23456511683950615,0.3320543880887027
616.0,0.010190712240183116,0.6336616605456946,0.8298013573027654,0.0038756083619239123,0.234293346679305,0.3327184931446144
617.0,0.010109022632092374,0.6347756252648626,0.8245314053783828,0.0036782380645456916,0.23464354701858575,0.3326208967901454
618.0,0.010270750836206965,0.6335637966815356,0.8289243363459766,0.003424024339604641,0.23382946719366654,0.3324962732245407
619.0,0.009618224693028378,0.6310752848164335,0.8244446833876338,0.003521737284915796,0.23360949248397894,0.33057939083340154
620.0,0.010556383843368756,0.6343923481726722,0.8292167927612637,0.0035999604687054765,0.23324161946977623,0.33081738094483776
621.0,0.009596099217399338,0.6339211501611296,0.8226057672760184,0.0033975753374000106,0.2331247991260524,0.3301575811325337
622.0,0.010076827438106454,0.6332516057144408,0.8313349890937778,0.004009565574653328,0.23337211935977187,0.33024510680622216
623.0,0.009725695511600513,0.6317211003063395,0.82599904213189,0.0034249935736298284,0.23215850643858676,0.3310580094908286
624.0,0.0103103905743273,0.6321039131086392,0.8303396557372265,0.003532141729025356,0.23263217254950208,0.33113080100376996
625.0,0.010041636604523263,0.6323392803954754,0.8255869808995068,0.0037382656605724155,0.23258542841780308,0.33138226461595793
626.0,0.009635859850074546,0.6316929060943564,0.8307039537249751,0.003917553941247949,0.23388280392892333,0.3319912584253531
627.0,0.01055388225466512,0.6346992666676308,0.8255659914029536,0.003192877838616519,0.2335148220137443,0.33188452341181923
628.0,0.009853279947189776,0.6334488296475059,0.8272180156482923,0.004050880373120783,0.23335055456477677,0.3313042859666534
629.0,0.010336657915228724,0.6326344620307922,0.825880238829093,0.0036471318756338463,0.23464161999466399,0.3320958075196493
630.0,0.010176558779491333,0.6370508352096734,0.8276308853448517,0.003675979169300681,0.23445133319763173,0.3307337373586003
631.0,0.010425975147229281,0.6328698879478265,0.8280838838604768,0.004092317384864115,0.23410658380390187,0.3323830382092193
632.0,0.010108234403415491,0.6387400867115058,0.8241560659914963,0.00371391399918064,0.23601975140321474,0.3307697571239147
633.0,0.010075169141737703,0.6309414236965568,0.8272810426022679,0.0034143581720955767,0.23521796066693657,0.33036096462916237
634.0,0.010231855586687672,0.6370271004127414,0.8264897705022689,0.003939085913253862,0.2347616432665501,0.32953443934147286
635.0,0.009611707743445863,0.633714387243512,0.8273053644990458,0.0040511157835340685,0.2338901377053847,0.33112681648066955
636.0,0.010181390711087783,0.634532243075601,0.8258774388112768,0.0037998806704200323,0.2342101495098396,0.3303861687653668
637.0,0.010434456257520376,0.6289583503112094,0.8255928211481525,0.0036443476923043666,0.23537614709536428,0.33079147351728394
638.0,0.010641212747737173,0.6305783242373385,0.8282839034771985,0.0037672887794885585,0.2349570508302263,0.3310022311158328
639.0,0.010441313064707258,0.6315091378013327,0.8244155236488928,0.003897201804383658,0.23445158619426676,0.33136985538172115
640.0,0.010062668797484464,0.6305104415279555,0.8301166337418041,0.0034120235325179804,0.23327198000104962,0.33121190881736895
641.0,0.010050789822837594,0.6325849182809703,0.8245366823037736,0.003653869896649479,0.2324554210248612,0.33238175036180156
642.0,0.009838831372855126,0.6323631289039907,0.8305843312511878,0.003784758487572566,0.23334038228571127,0.33425703760289144
643.0,0.010230403845458787,0.6327745381517559,0.8264328770393731,0.003748535281142978,0.23443570634363542,0.3341119897433287
644.0,0.010211424153477543,0.6351084465985436,0.8298463724337324,0.003950347227973519,0.23457045734395301,0.33434579022274663
645.0,0.01013179645316989,0.6329718122157635,0.8255219405260363,0.003878462430478896,0.23476745253053455,0.3327360660625906
646.0,0.010305230921239248,0.63440654064326,0.8281035215513264,0.003943706875067592,0.2340442975424797,0.3331167155271039
647.0,0.010181341006185124,0.6318820134078356,0.8255796787466113,0.0038770522057288573,0.23488639648985712,0.33120026047865964
648.0,0.010170685364899493,0.6358972002968728,0.8281079807802191,0.0038844609352983186,0.23499304544785515,0.3311316545587151
649.0,0.010175788583094505,0.6303199958876751,0.8248001298812119,0.003713431336273789,0.23383036451467143,0.3315560580731941
650.0,0.01040035843177038,0.6357004291239202,0.8269020328034193,0.0033259207967807586,0.23477144076974396,0.3319558701440466
651.0,0.010062262672736187,0.6334479293666637,0.827902085722602,0.003590212830868329,0.23282211376362347,0.3310224900345067
652.0,0.010115359309245304,0.6303017024429457,0.8245841015942896,0.003534566104994839,0.2332275286728108,0.3327771180758428
653.0,0.009849385799208089,0.6355909460320438,0.8291705248018035,0.0036324288491626135,0.2340845678070392,0.333526744682614
654.0,0.010421282608728665,0.6299839773793333,0.8241029239047201,0.00363777827233963,0.2344884130538465,0.33266214402363997
655.0,0.010213024822384705,0.6358729227479003,0.8299010618214651,0.0037653757526981083,0.2338084640219373,0.33233224647864773
656.0,0.010226392655672637,0.6309618608178476,0.824889596382044,0.003432923236396228,0.23354637682735868,0.3309284951658367
657.0,0.010668144400279413,0.6341858983736023,0.8293764934771483,0.003891461837599826,0.23520565855371783,0.3309250977236479
658.0,0.0103430380115938,0.6306759487048604,0.8259850305868436,0.003595761128766718,0.2350970592624952,0.330952405310882
659.0,0.010022834421690687,0.6342353464299668,0.8277679515296724,0.0038450431997198446,0.23490013907924695,0.33044993753243324
660.0,0.010279715907381734,0.631561251475691,0.8251687524129547,0.0035112598505393595,0.2349024721632097,0.3309646102117924
661.0,0.01036799456117156,0.6340416109309408,0.825493906822328,0.0043390863959643245,0.23396881901146063,0.3316370131418734
662.0,0.01002073939405872,0.6317604401538653,0.8276960600365728,0.0035083118493403464,0.23385179444936963,0.3312137057267258
663.0,0.009716468552204132,0.6357492257534705,0.8262349271444331,0.00375089517619225,0.23334401574815294,0.3309348064991193
664.0,0.010129077489942946,0.6309968931796025,0.8287170105366839,0.003588444824567309,0.2330977514804554,0.33099763163643847
665.0,0.010086040314228542,0.6337799971059466,0.8257215483503575,0.0036904041619814244,0.23200421073115254,0.33097407968378106
666.0,0.010611315990937027,0.6293661548960415,0.8272591900939233,0.004001122901701139,0.23384296193574883,0.33256816439072034
667.0,0.009655101494173706,0.6309568116241123,0.8267130848873979,0.003689825697826888,0.23388510087506104,0.331568177202004
668.0,0.010216811115186594,0.6287558007975664,0.8272613044285101,0.004040830075254892,0.2344896293011066,0.3316327093948631
669.0,0.009425903774391186,0.6311998762247252,0.8269573223667122,0.0038389493753298834,0.23417028820878183,0.33100209952431897
670.0,0.010256639091073202,0.6284335276277003,0.8256657657853864,0.0033717499271021163,0.2347029034657129,0.33365140633955376
671.0,0.00990166337892167,0.6326321916623713,0.8275400208001313,0.003503713383945288,0.23389716535299018,0.3324475419430667
672.0,0.010583583093195072,0.6314374812832995,0.8266681447755666,0.0035749842625523356,0.234341474872318,0.3319009844887764
673.0,0.010253946927488084,0.6312783983686518,0.8296973843547718,0.0035915679525833546,0.23326116018173845,0.33094836909780095
674.0,0.010224063458068956,0.6303525064799705,0.8248567969006003,0.004225683840093433,0.23428982472502083,0.33130534625772834
675.0,0.009788500450803483,0.6307263078087931,0.8297432976084371,0.0036557348014148424,0.2332581778821574,0.331641095440003
676.0,0.01033287533432291,0.6315505074499983,0.8274001165889464,0.0038689181687223393,0.2330264802047162,0.3319686771167306
677.0,0.010339097606805292,0.6341231238850857,0.8298114446414925,0.0039975975208772045,0.23425663508862876,0.33394094896656396
678.0,0.010199585710200972,0.6313916760443427,0.8279113929126316,0.004024737453203501,0.23444845030210182,0.33435604315396505
679.0,0.010109717682529912,0.6328205696187468,0.8284033299589271,0.0034185701855228225,0.23522084666573642,0.3338418434893852
680.0,0.010755248792570879,0.6290459827495374,0.8272761023349087,0.0035089094920868354,0.23475632594091936,0.33254375153691584
681.0,0.01002374554369033,0.6296236097596765,0.8246905958626903,0.0037999051408900055,0.2344286482437414,0.33226766933081564
682.0,0.010090485531838935,0.6286229747827211,0.8297756723390519,0.003156622983292406,0.23431715147014415,0.3314232360925102
683.0,0.010052789776233872,0.6323522398124576,0.8238236383444274,0.003993184928886323,0.23508218446896567,0.3311657345867812
684.0,0.01025450133784317,0.6308541203486752,0.8326080835581623,0.003926142676967687,0.2344254883750083,0.33105048136939585
685.0,0.009951968553990342,0.6326022693471971,0.8253085192279933,0.0035995616801777325,0.23537358116448567,0.3302803531015122
686.0,0.010256050046514226,0.6340604140912769,0.8325746045494649,0.003916127826275829,0.23450941228630232,0.3304377053774428
687.0,0.010111470767616246,0.6299368439072687,0.8262679615210112,0.0032593326863601386,0.2352158964073331,0.330557492546218
688.0,0.010006782313420604,0.6337007050614869,0.8295007609278418,0.003615579151382205,0.2352833530591622,0.3316707342834041
689.0,0.009982388404305785,0.6325182134614443,0.8257812917889732,0.0033761986679047775,0.23427662106925048,0.33066663922050704
690.0,0.010202490633305413,0.6338061852018705,0.8312039851999188,0.003687493873890129,0.23400757468680922,0.33070488203152465
691.0,0.010252816429075499,0.6311517719946901,0.8264706260171444,0.0036317477320921402,0.2348237015802362,0.33179777198733984
692.0,0.009790175264395368,0.634538714236246,0.8275723601535877,0.0036706925668882158,0.23572592182432456,0.33074981536180204
693.0,0.010467069406408628,0.6283705314917688,0.8286649767065043,0.003637461684507501,0.2339832586086939,0.33062790553843135
694.0,0.01031936664860963,0.6331234313935588,0.8284060569409007,0.0038762413005831334,0.23434463940123057,0.33027575124556735
695.0,0.01009120538714809,0.6303931894363284,0.8290570602943287,0.003972673463035473,0.2337588335648639,0.3291133079828696
696.0,0.010261499897180452,0.6311644608190765,0.8258360561909455,0.003925207652024966,0.23238513267270366,0.328111713052132
697.0,0.010182613338588997,0.6314306123230308,0.8297060573623688,0.0034483824813111357,0.23247611144923974,0.3285203239481988
698.0,0.00985774467372285,0.630337005102702,0.8288153565019001,0.004371629318168002,0.23397341985297496,0.3295186496254767
699.0,0.010324590559800275,0.6309057920422498,0.8279455335291543,0.004075845770026694,0.23512169760548005,0.330103254972087
700.0,0.010247999376005712,0.6303352407074995,0.8276505794217023,0.003603239544539336,0.2352066651923887,0.32971843010525037
701.0,0.010674275114060038,0.6333702687806766,0.826986932140051,0.0036728775837708114,0.23433581147867855,0.3307351834175444
702.0,0.010042010192797985,0.6318799507363235,0.8281303451119547,0.00416867801104022,0.23412631690737967,0.33252760328445696
703.0,0.010794089388926852,0.6342435315330084,0.8238824548265394,0.0034363315908942254,0.2324447516783567,0.33152644208884213
704.0,0.010140196294000325,0.6291625992843569,0.8271234411418092,0.003606245422475477,0.23348878231862907,0.3327839142515049
705.0,0.010593849476370145,0.6333757709604112,0.8260811000102591,0.0034780621502750347,0.23328162285673026,0.3317611239122686
706.0,0.009771762082258276,0.6289685086715461,0.8233011952772548,0.003526429928197698,0.23383005480243266,0.333161305146067
707.0,0.010844366536482915,0.63166567988241,0.8265583999943337,0.003229159476813837,0.23350465847830865,0.3334819204866132
708.0,0.010175262281387919,0.6285606709225814,0.8275979109908854,0.0037052060934221268,0.23287246033375042,0.3353073502425825
709.0,0.01032122927054662,0.6328435302062039,0.8276383378625204,0.00321609860921144,0.2329725929449041,0.3319284056619903
710.0,0.010085473816142458,0.6299562159015463,0.8269554493706506,0.003840322923865144,0.23401388269086465,0.33367824132751517
711.0,0.010385993500580084,0.6334646544715304,0.8287283406712221,0.0036647257086559726,0.2342049905638069,0.33148806965202504
712.0,0.010150757108361037,0.6325978950824415,0.8277928376203257,0.003654886453260269,0.23462099437332473,0.3310419369447302
713.0,0.0105013561523767,0.632603905920565,0.8309787702492405,0.00388932403309557,0.23451281272805882,0.3310338966577499
714.0,0.010124099485476214,0.631220609266932,0.8220242905590338,0.0035172548275939045,0.23320813454928382,0.33052238637997455
715.0,0.009886150333885629,0.63150813558815,0.8320880877115164,0.0034062323478584533,0.23322910993396134,0.33173507012996795
716.0,0.010414605556802372,0.6310396764118454,0.8232523105365981,0.004168375108892199,0.2327494532245318,0.3323016769848542
717.0,0.010005715534896376,0.6323872681125129,0.8302558575198279,0.0035101211130013263,0.23360922382273192,0.33094958127681495
718.0,0.009907902231872502,0.6305810289582319,0.8238025672253547,0.0037075753264069152,0.23351426664712377,0.3289542546176797
719.0,0.009713694427606927,0.6306060423441213,0.828957105058071,0.003727462855990535,0.2346500263814041,0.3295991403897202
720.0,0.01004618152051852,0.6329537182609837,0.8284647123352532,0.0037778841584131238,0.23523575907659822,0.32995502875891114
721.0,0.010152740296251378,0.6303334249888696,0.8272650526838665,0.003558622117440185,0.23413209779188315,0.33187616427712163
722.0,0.010242142343496352,0.6313948445349153,0.829168394412846,0.004119239790631091,0.23365734643033526,0.33116963042919045
723.0,0.010269488640233738,0.628504985173113,0.8260227766747323,0.003561448669935248,0.23302280906320283,0.33181753220065174
724.0,0.010611681042971952,0.630241883428292,0.8276525603836042,0.003793886256056591,0.2343667494517693,0.3319564403831642
725.0,0.010196407178188056,0.6290872782836014,0.8269287362511151,0.004228225504676854,0.23400672806704545,0.331911486343122
726.0,0.009889233345719055,0.6326979000101743,0.8268373717308553,0.003420194539036222,0.2333439905234251,0.3306307906118263
727.0,0.010264106583666386,0.6325119925755037,0.8266270959049282,0.0034817066213785105,0.23316581593076605,0.3319451288398056
728.0,0.010195998910064884,0.6315820597942946,0.8278567370917479,0.003928357273845786,0.23394139356829108,0.330878002987551
729.0,0.009995451341473841,0.6318041799908124,0.8281753558289765,0.0036813512381858983,0.23438368954200414,0.330580670665072
730.0,0.009897306820479422,0.6298044640056987,0.8289725964880778,0.003487787364608676,0.2351586822359754,0.3313165902258867
731.0,0.010288298763238191,0.6311714019241799,0.8276018573816325,0.003184494699301638,0.23296337508302456,0.3323713688686616
732.0,0.010462981794338638,0.6303391190553538,0.8259343972566516,0.003479925484767933,0.23337395553189383,0.33337175047969086
733.0,0.01016419072056325,0.6309685232993311,0.828798925556533,0.0037135719032570444,0.23371239679682235,0.3328985404500554
734.0,0.010237794957215504,0.6321205969156606,0.8251553874880542,0.0039244591008222455,0.2353146116617387,0.33362734880545647
735.0,0.010115575624035983,0.6327187527565902,0.8283003287169598,0.0035447273664227113,0.23553012772677792,0.3330838925799447
736.0,0.010240669366182762,0.6306577337172157,0.8269927397980773,0.004035317039760016,0.23375848906938942,0.331462184749079
737.0,0.010219147307305654,0.6321033160830771,0.8269293265307356,0.0037321567118041767,0.23363464284434424,0.33108616024183374
738.0,0.010325879901345317,0.6329755170441904,0.8264907029865518,0.0033538153735462976,0.23343946689795061,0.33061310420731427
739.0,0.009887731083678738,0.632528946891222,0.8298029377377227,0.0037581145109186814,0.23504575171966105,0.3293798684865528
740.0,0.00987583412619704,0.6318976896155147,0.8273922527393103,0.003487570451580688,0.233684373525296,0.3286941262191254
741.0,0.010131751845322383,0.6323943357268885,0.8290495786203649,0.0033631857651428526,0.23597291573293638,0.3306421073241611
742.0,0.010347728878740577,0.630837561912599,0.8266792478877779,0.003803386917530173,0.2354683342152209,0.3314317918705105
743.0,0.01040738414281829,0.6305119133516305,0.8267720832836124,0.003904619894912369,0.23375183630390278,0.33097713746730995
744.0,0.00967097861854735,0.6336593926269064,0.8261497212740766,0.00357350226531504,0.23331535180886184,0.33075778128422134
745.0,0.010590984609083278,0.6288455770498822,0.8276433254332228,0.003674098457136351,0.23278791691028264,0.32999709070868194
746.0,0.010368800830292759,0.6332601039678843,0.8267026119616843,0.003216457576969483,0.23190488635576237,0.33100609546591214
747.0,0.010258860201140516,0.6300230033942519,0.8283268794145624,0.003983168141888707,0.23139957280440066,0.329852919876553
748.0,0.01001478660495225,0.6351590925128998,0.8280984063487663,0.0035155698621738714,0.23387095000411615,0.3314467471029716
749.0,0.010285405326180327,0.629746242242143,0.8272841797370305,0.004121376689062,0.23527098050271042,0.33158746430166713
750.0,0.010281442769191136,0.6363742413175661,0.8271557497452279,0.0034910312123564652,0.23596132773780282,0.3317627151653423
751.0,0.010325024987713082,0.6301911851182553,0.8261105734829356,0.004011412091353381,0.23522044325768482,0.33249587655948665
752.0,0.010315995061422303,0.6330338964555955,0.8263205522255775,0.004001194344265227,0.23491243438509202,0.33197925684218804
753.0,0.010669441830269586,0.6307726790645539,0.8288559199112729,0.003613687932611534,0.23397049221255528,0.3310942754304227
754.0,0.009861365431908012,0.6324989311490722,0.8286967515995753,0.0038253240381204926,0.2337921805849109,0.33118456899090415
755.0,0.010080117115673887,0.6325112332618449,0.8270106442103653,0.0037387203576284135,0.233314806856705,0.3315906114730063
756.0,0.009977281812104074,0.6319975382855858,0.8297587566226726,0.0032677427094234776,0.23439025311760392,0.33139546752992577
757.0,0.010101969542170628,0.6315283761983147,0.8275188518243963,0.0037185620423804684,0.23513298427870147,0.3316593269577594
758.0,0.010650365293502563,0.6290035302478907,0.8292801974387415,0.0038061201163363564,0.23508163273550955,0.3330098331769547
759.0,0.010273360645976405,0.6308369197986637,0.8290601587289922,0.003668286085669149,0.2352319029778301,0.33355379076426395
760.0,0.0099639311777904,0.6294716847697106,0.8295947222019666,0.0034514035939064544,0.2334870519582815,0.334987230457884
761.0,0.01060565687404339,0.6307068594087685,0.8299424771251378,0.0036973473477406238,0.23426834321272644,0.3327213163813876
762.0,0.01030151867078859,0.6297240857885179,0.8301341381462956,0.004287109107245777,0.23399560733608835,0.3323794866483002
763.0,0.00993583650543583,0.6342684789483775,0.8281938163953447,0.0035541656109113395,0.23277081417309828,0.33099345102344624
764.0,0.010399172990728182,0.6303788028180016,0.8281357383570436,0.003686348157888196,0.23277844601255757,0.33028857456631766
765.0,0.009832993080766496,0.6313984698307943,0.8272573741617651,0.0034752998564570627,0.23298917646262982,0.33058994845230705
766.0,0.010574987404635744,0.63186725558415,0.8288131784236716,0.003483012771896644,0.23339524013898771,0.33216496663508693
767.0,0.010136006748355549,0.6273833611176063,0.8272268493118529,0.0037318070148736077,0.23367008140901288,0.3318585392195282
768.0,0.01014751361098495,0.6304368017403582,0.8268851245895968,0.0035964661416397433,0.23434219415783247,0.33003811812269657
769.0,0.010040928748633436,0.6266957386493996,0.8287690042770449,0.003818528021220721,0.23392761003771487,0.3292808197529025
770.0,0.010395192322409586,0.633855531014088,0.8267616044017891,0.0032673966241546976,0.23455400900031498,0.33017339613591157
771.0,0.010168430837548597,0.6276488235039143,0.8280433945490865,0.003972292796141826,0.23324117989636695,0.33107100871819783
772.0,0.009972659743107128,0.6343802757625244,0.8261013326008025,0.0033714283419517673,0.23324872825286727,0.3319402995650409
773.0,0.010512104480397973,0.6312024028173618,0.8290780301569801,0.004048956435383815,0.23378195615798916,0.3322255908439326
774.0,0.010070721543092659,0.6311266504654915,0.8274079002387615,0.0032368112685747796,0.23499932308969163,0.33255137374287347
775.0,0.010310725318902418,0.6325455081359324,0.8306901593569517,0.00399429142884624,0.23540430404243826,0.3328550846650727
776.0,0.009960378509342767,0.6326118991556507,0.8279998234421758,0.003602906988406994,0.2357062227365782,0.3309609346407988
777.0,0.010234310662853276,0.633424503322845,0.8281132848564431,0.0037136214640290247,0.2370324882107188,0.3312451999477957
778.0,0.009842398894779779,0.6326464637944854,0.8270973602460565,0.0033638671363146297,0.2356665507072754,0.3314290720300634
779.0,0.009788392203321873,0.6326980763467173,0.8247430061232419,0.003491293967186479,0.23589154810689344,0.3328955064753044
780.0,0.010474546778067145,0.6307563462594317,0.828338601180066,0.0034031088795121105,0.23453890825021287,0.33233015436076785
781.0,0.010089909567211989,0.6336753140441054,0.8257721375649177,0.0033701487045993753,0.23435055219978743,0.3337205217937507
782.0,0.010345849427307851,0.6300782704966381,0.8294065227397496,0.0040088410252657625,0.23330461066344066,0.3319349090399316
783.0,0.010312755772700891,0.6330754501875618,0.8258834831797491,0.003639685257995854,0.23403063024202067,0.3330256531321015
784.0,0.010263001584066237,0.6306819471345375,0.826937955689474,0.0039680983687225835,0.2348251957653667,0.3308819026933591
785.0,0.010011130592082813,0.6300177175795392,0.8294409165084952,0.003842225748871193,0.2346881248932504,0.3318961599444957
786.0,0.009914481457412673,0.6319996896539509,0.8284374602760294,0.0039604963181172305,0.23544788538841033,0.3315158041961069
787.0,0.010109604294320422,0.6312215905006711,0.8296075758882191,0.003270209808984346,0.23355415017909287,0.3327042408522022
788.0,0.01031485503237789,0.6313281803929183,0.8261129001417112,0.0038135497016523415,0.23396020211781396,0.3324942363222165
789.0,0.01059306456385694,0.6304594884097037,0.8292760376056709,0.003550972511792315,0.23314634765926245,0.3310857407211083
790.0,0.010476484668254989,0.6322704863970179,0.8273868379331396,0.003980824861855919,0.23508830601207556,0.33032825552883904
791.0,0.00952624605598218,0.6287824058728626,0.8286041301832259,0.0035325016925466064,0.2339371262006181,0.33078983135849205
792.0,0.010536536822853108,0.6307994213774231,0.8270042331296302,0.003785793184550846,0.23320658296768138,0.3302112601061723
793.0,0.009585640900947894,0.6287058742191183,0.8273099515473861,0.003256310579932304,0.2329545524858855,0.3308691813760794
794.0,0.01026651873681406,0.6288555738156728,0.8292385465780224,0.0034574344435887145,0.23509102490040434,0.330935166175331
795.0,0.00978328740965967,0.6309234557121197,0.8269384629107367,0.0036360439246598225,0.23623693610783114,0.3319441019513913
796.0,0.010528213257068361,0.630099224867711,0.8288655429721887,0.0034727369701688156,0.23516278638410779,0.331352651245575
797.0,0.010225906424432541,0.6319583583599084,0.8255750530183732,0.003850314100591215,0.23573516220630322,0.32967030423058885
798.0,0.010587413353933896,0.630752599842159,0.8290276434601724,0.0037031455915872043,0.2342460199664596,0.32996660625034135
799.0,0.010492376510676412,0.6326840983143653,0.8259364485452538,0.003660600957599445,0.2346068456504875,0.3316496390453586
800.0,0.009764928098501506,0.6314522078873457,0.8273588930581398,0.0038465134192520495,0.23344006007038828,0.3341344434612259
801.0,0.010504397026080024,0.6315876084663019,0.8237079280307923,0.0039776671431846,0.2335412051556894,0.3342459956697764
802.0,0.009992933807356927,0.6341022323690982,0.8301145570792942,0.0037919894398350286,0.2341758536839377,0.3326809615284587
803.0,0.01037110429755667,0.6305253193824096,0.8261660859657596,0.003764420686223205,0.2329122383920147,0.3322236015416729
804.0,0.009530602675967526,0.6334277167752956,0.8281250029370107,0.0037953599808426214,0.23423215151022403,0.33196106372657475
805.0,0.010581842176688023,0.6309742775494671,0.8282458330651293,0.0038573940434380983,0.2343943034023151,0.3315289988559933
806.0,0.009807786713499893,0.6313389358582757,0.8271846512994223,0.0038798485968521415,0.23503837392796284,0.3305001573243561
807.0,0.010312420242222717,0.6333961609277927,0.8263581840822656,0.004086833580229168,0.23418616763402772,0.33065629898340443
808.0,0.009856180779322056,0.6318992666087702,0.8275909365193519,0.0037781712368149933,0.23379843858527288,0.3303878175805457
809.0,0.010680306237971806,0.6330060958949635,0.8283871846500622,0.0038554079728842765,0.23237215365856964,0.3323428265144829
810.0,0.009961114387344976,0.6284698956916775,0.8307935618685347,0.003684804527178529,0.23288958781262795,0.3336243001120705
811.0,0.010256835289867997,0.6359660004820848,0.8269098810727522,0.0035012248733457844,0.23350183254517598,0.33341306663491327
812.0,0.01045405876172902,0.6278490310231517,0.8299537919947069,0.003795543012199691,0.2340769052159542,0.3322155557203382
813.0,0.0102581398236756,0.6342906506216506,0.829838488665835,0.0035116558129825717,0.23235836772869398,0.3319450651500475
814.0,0.010424503481677764,0.6255686319197598,0.8303139362968814,0.003919852597496385,0.23363063660728817,0.33046741531978185
815.0,0.009978430201359242,0.6330924698390886,0.8276437154348907,0.003554056175702499,0.2346900269660653,0.33129435981929484
816.0,0.010266075518956534,0.6282355168676174,0.8293238588201794,0.00361743309735055,0.23411040273180841,0.32990186855106834
817.0,0.010157003906711466,0.6310228973862833,0.828148690111604,0.003934005803263325,0.233991075377623,0.3300059537269222
818.0,0.010610975885169982,0.6301223572384529,0.8254141883372165,0.0039255326447852935,0.2352675103949606,0.32996561949686587
819.0,0.00989626749516662,0.6305500559221261,0.8280436762794219,0.003083888021360535,0.23611439453809566,0.33201957637556095
820.0,0.010655302650745982,0.6335263858923462,0.8253157435893238,0.003651195173123238,0.2344724767486061,0.332895911967836
821.0,0.009860160751675543,0.629800846021217,0.8281320995987261,0.0037796597423068496,0.23491181339974374,0.3326171352853975
822.0,0.009957099886127033,0.6333200997233697,0.8268108887950694,0.004129799549962577,0.23422672183634238,0.3330925040895975
823.0,0.010056392647401758,0.6314534866270901,0.8263426317751675,0.0034708223404386136,0.23432593051552747,0.3334806716934676
824.0,0.010680060370846655,0.6320422459491498,0.8265443116660997,0.003539146883682857,0.23422898493507738,0.3337944949767714
825.0,0.010255837166961154,0.6317177720608895,0.8266737999565072,0.0038351222068638223,0.23499110668474346,0.332678759877928
826.0,0.01034511595086622,0.6307069229138413,0.8254243523178572,0.0033272481378550404,0.23537362908543658,0.3325133995486209
827.0,0.010024992273770598,0.6292452980990608,0.8252490320643323,0.0038383674982365437,0.2352450695417373,0.33131729064309884
828.0,0.010377426711243474,0.633096928886037,0.82695050462659,0.003978029006791383,0.2350556461709385,0.33143098915606106
829.0,0.010227251244327905,0.6311024492930494,0.8265698773939988,0.0036859703702066073,0.23395894389679928,0.3289754839768447
830.0,0.010035122732264694,0.6329261445459701,0.8251948226304933,0.003965957863299372,0.23395610408986126,0.3298425342449194
831.0,0.010253056396441692,0.6300794469205594,0.8290510369186614,0.0035561617201542045,0.23223559267359306,0.3301762366392309
832.0,0.010474410717956255,0.632027264856832,0.8262601506471327,0.004006912648312498,0.23125599680651707,0.332588661642705
833.0,0.009691165303327426,0.6317754181832853,0.8269307521986177,0.0035985690235050593,0.23243192738501467,0.3319207582825526
834.0,0.010109633122447687,0.633032037204045,0.8274051770332399,0.003853809483772104,0.2328194739259776,0.3311661815754568
835.0,0.010749703338508129,0.6337654379999861,0.8278325910452102,0.0037316663045821987,0.23278376285609634,0.33000152184237447
836.0,0.009630273569792017,0.6334220665690918,0.827106202902552,0.003773625745019988,0.23344428894294317,0.3295105302562863
837.0,0.010424080057589786,0.6341081716925103,0.8289851188629734,0.0040708525779451984,0.23437127297288568,0.3317375709985651
838.0,0.010080296311528684,0.6336944458448941,0.8276955945315856,0.0035605669973275264,0.23349210467378087,0.33227910604697714
839.0,0.010031425731348298,0.6324972939399609,0.829457091319567,0.003573196056599937,0.2335849982364324,0.33367388264274345
840.0,0.010268648854319542,0.632136099425893,0.8256036865769834,0.004035699092814651,0.23410023662424187,0.3330534410452057
841.0,0.010286229766715754,0.6306558131503353,0.8300714699026057,0.004071597874766527,0.23426224426153033,0.3328674100863374
842.0,0.010544902254018905,0.6322792994684909,0.8280633420775704,0.0034840640621909154,0.23467181399157852,0.331100343191937
843.0,0.010276093903202922,0.6316007598687349,0.8273340733255931,0.003696093071077374,0.2359528062963765,0.33338167591489754
844.0,0.010569186167516195,0.6307859625118777,0.8253880197806326,0.0036486022116900777,0.23446513866461433,0.3326642356680399
845.0,0.009892720951688784,0.6308511583077308,0.8253598890671043,0.003949446582959271,0.23402547629412146,0.33344442939679697
846.0,0.010460877084327845,0.6310980619170912,0.8246032531595782,0.003766638445611418,0.23310005610425893,0.33306241389836466
847.0,0.010104364035234268,0.6327289102958036,0.8238793776220575,0.0038624712532241146,0.23221358977478315,0.33321213116489246
848.0,0.010288745183996733,0.6301419804774396,0.8235517259122686,0.003823047864753032,0.23352147224932573,0.33379731036834853
849.0,0.010051039035160908,0.6339007953917434,0.8234831177736758,0.004203638924349732,0.23402127888020274,0.3324402866021726
850.0,0.010403212011140467,0.6300803238977312,0.8251451927477734,0.0034338473057448585,0.23361321584475658,0.3324077653826439
851.0,0.010354647266304893,0.6307866758078622,0.8251627686383757,0.003928552863516829,0.2331265368528074,0.3312874383794515
852.0,0.010694015706760734,0.6308065504162121,0.8248974023942678,0.003697061345806558,0.2321268738802435,0.33058250079637974
853.0,0.009832432149306949,0.6308868009271396,0.8299091040267488,0.003980175640564789,0.23430751686598625,0.3301757766476584
854.0,0.010183389177543238,0.6305445307264743,0.8245431753911027,0.003841826261477961,0.23485898019189652,0.3296627283961545
855.0,0.010048103519102127,0.6341456175732585,0.8282103564799571,0.0034102747493697356,0.23647696270247318,0.33055613623604013
856.0,0.010403430711532186,0.6274395599490971,0.8232586825444441,0.003672080345799671,0.23686137256452655,0.32984503886759614
857.0,0.009748807492965946,0.6328789207502129,0.828728700016402,0.0036538361216124334,0.23632834556052937,0.3291584188294887
858.0,0.010514262746740487,0.6297242861428346,0.8267437413439012,0.004033529481419174,0.234492548642536,0.3296756199035363
859.0,0.010083464298818403,0.6313983531118643,0.8281797662963273,0.003602546804246724,0.23461531337073493,0.33231323859494877
860.0,0.01052031581559247,0.6316885732012628,0.8268981983731865,0.003914015246934139,0.23390088698843645,0.33212425010393415
861.0,0.010010506423630406,0.6280937653204236,0.8295228238123751,0.0035954859091745176,0.23351419227983972,0.33242513079456953
862.0,0.01008463635099849,0.632298078301075,0.826667564132595,0.0038126977261839575,0.2341787817871887,0.32824838270226964
863.0,0.01057234423310061,0.6268773750005795,0.8253157811885119,0.003972549030254361,0.23424632375272433,0.33025157964038554
864.0,0.010296948264776966,0.6338580100895078,0.8270077407646756,0.0035714899842648916,0.23447723937716963,0.32975041782273085
865.0,0.010226846235917682,0.6300254456690202,0.8265933302473403,0.0036497887302830447,0.23438293367841312,0.3300941021815814
866.0,0.010269962192095432,0.6330078004743581,0.8275600228243009,0.0037680774433155105,0.23381599537411127,0.3305019312356998
867.0,0.010543831856073528,0.6320173403508594,0.8281469434872056,0.0037768362698234765,0.23335436615614613,0.33192483885103036
868.0,0.009845544729518521,0.6332594418195748,0.8290641411383565,0.003806733169861122,0.23304685304162331,0.33160412997433375
869.0,0.010527024221949833,0.6339582692709198,0.8276207077947567,0.003818982014696758,0.23316314598416946,0.3318337301138848
870.0,0.009963355140929988,0.6364918730220176,0.8270817391176756,0.003439133592091889,0.23292584499601918,0.3309111528595027
871.0,0.010247236497700641,0.6334333399217198,0.8281715732088847,0.0040398670124429615,0.23301925985181748,0.3314554201135903
872.0,0.010397231354743701,0.6327401375474664,0.8270973456065862,0.004293780307572155,0.2332053672255104,0.33178480249308673
873.0,0.010225461838875073,0.6326198860798917,0.8291249455629062,0.0035554158946885985,0.23348175500915935,0.33140178579740825
874.0,0.010533108364693186,0.6313348724072196,0.8267798552085212,0.0035096248796384687,0.2334686634987712,0.3326418073387162
875.0,0.010562369637274097,0.631540176227726,0.8278496443933285,0.003780307046315272,0.2336151054123559,0.3328879730038956
876.0,0.010218636591880855,0.6294947137274762,0.8254343417161545,0.004072528561973739,0.23457211820487123,0.3320382885282231
877.0,0.010404491212367096,0.6294530288332142,0.8272484918086529,0.0036712551663644357,0.2343889680053121,0.3315173185141328
878.0,0.010290731203759035,0.6312157253854029,0.8261159710785909,0.003803646539079812,0.23477784686521685,0.3320714615222658
879.0,0.010043292222135408,0.6287348587056915,0.8279723799908708,0.0037213069192978906,0.23400928786914005,0.33208216059690976
880.0,0.010245812432567997,0.6301024979019579,0.8241139947021704,0.0037907101178197224,0.23320345805818476,0.33160187697308313
881.0,0.010330209753668485,0.6307076244334876,0.8276215069408002,0.003525356551322328,0.23375058792727507,0.3316308544482377
882.0,0.010816872436564274,0.6303523136752407,0.8243047044047828,0.0036126296958067998,0.23349325936437068,0.3323722666764619
883.0,0.010031353948928913,0.6297441093302254,0.8244713031923647,0.004020830958802751,0.2337974712565187,0.33190467681748537
884.0,0.010270848431639317,0.6316505423220543,0.8281861529925919,0.0038343135009184692,0.23490930004488877,0.3315292299743925
885.0,0.010506641110338295,0.6312042971913011,0.8247957180839304,0.0037157633365592626,0.23470250371423756,0.3321734944535362
886.0,0.009798726954346637,0.6335490179567198,0.8292167667001115,0.003857448106188863,0.23555420250867212,0.3323346167482398
887.0,0.01050159476778003,0.6302863208093293,0.8278178731137769,0.00398020213568779,0.23526302961075637,0.33170789328522093
888.0,0.010086363504316085,0.6316986614328022,0.8286313745531131,0.003399232420162689,0.23410235510711655,0.33184795483772717
889.0,0.010652971492827354,0.6295773424480069,0.8269731392853562,0.004053486849966527,0.23481688956623192,0.3315326453330787
890.0,0.010852897336409675,0.6323380611754638,0.8271811977222419,0.003753524918890074,0.2342709223091868,0.32985622704910483
891.0,0.010391331333174127,0.6305525319384357,0.8270076010512737,0.003836127282068564,0.2340768439598417,0.3289770531608005
892.0,0.0106128302794425,0.6314933458570432,0.826849011247401,0.0033490738736284276,0.235716170712062,0.32943919460860344
893.0,0.010354187589030828,0.6317539494369528,0.828276208184655,0.0035299659211342756,0.23435672885817277,0.3306395850008442
894.0,0.009863727473935423,0.6300096195074267,0.8272088873247263,0.0036636555521844666,0.234790258674077,0.33085304092791135
895.0,0.01039822589747387,0.6306654622719274,0.829455981960581,0.004068705735566368,0.2330109692389735,0.33207654079095056
896.0,0.010544194059582524,0.6291929501421366,0.8254549863696735,0.0035827600144770423,0.2334699452977961,0.3329902313131049
897.0,0.010261448418470738,0.6325795484341901,0.8305817637702096,0.0035010100606892875,0.23338949554272487,0.333655610206777
898.0,0.009908921120189105,0.6310359045469308,0.8245716865069136,0.003868191815239983,0.23310598346743938,0.33349295867768
899.0,0.010362422482147514,0.6301799086307717,0.8270618727897349,0.003857244253866436,0.23504995388155425,0.3311903549365335
900.0,0.009785437981485259,0.6328313035891048,0.827372320824455,0.003667360725950698,0.23432076679538372,0.33108161388062296
901.0,0.010087276501686698,0.6297335206577716,0.825644419848306,0.0034874221457457696,0.23512000459907564,0.33127472523939816
902.0,0.010382564358942012,0.6337071082620265,0.8277832103805521,0.0038815058043282177,0.23425486388256772,0.3310235499523288
903.0,0.010284450023084061,0.6276350327275372,0.8279037315748362,0.003420585770627068,0.23417321216935705,0.3313539603074833
904.0,0.010450232364318975,0.6323104048496776,0.8267627192539755,0.003939342701248776,0.23338446566945198,0.33033660396148656
905.0,0.009823124189412585,0.6308761880984588,0.827114480936895,0.0034776478535255787,0.23379662703184084,0.33118720114679207
906.0,0.010470541423456997,0.6327830950636075,0.8301751996508356,0.0037806325549953348,0.23428550873545353,0.331248111049733
907.0,0.009624732555338524,0.6300776285224162,0.8266847965001075,0.003354591234038856,0.23340785343214493,0.3306148232676353
908.0,0.010565838703309932,0.6304836891188217,0.8285757373622933,0.004020746753806937,0.2329966956581897,0.3300479850214936
909.0,0.010073708752723733,0.6302912965526819,0.8262544009180203,0.0035613950550494916,0.23316506021432037,0.3293130804246862
910.0,0.010547166044556362,0.6297195742102223,0.8288497349024462,0.0038419078518414883,0.2343592282184629,0.3299471924038171
911.0,0.010178244076029451,0.6309857952785094,0.8249719003079858,0.004065740125588044,0.23390206320961768,0.33139066443002957
912.0,0.01002325539542897,0.629991422537094,0.8296845734105773,0.0039721090108656215,0.2346500311459964,0.333587051860854
913.0,0.009583023907449464,0.631770721367806,0.825285581881526,0.0038702856699993063,0.23571570006532042,0.3328415509122226
914.0,0.009725688020896314,0.6327342771118332,0.8293224621687019,0.003935389755246697,0.23445514809151413,0.3313048836072975
915.0,0.010600586349210413,0.6298659663547651,0.8267694579307817,0.00406274271205883,0.23451705667938802,0.33160994876514505
916.0,0.010148098132784927,0.6323966522201185,0.8303296126749288,0.0032811973587833438,0.2352807132099177,0.3318994505525885
917.0,0.010331173624697378,0.6322526420608008,0.8287743364915445,0.004069108001240732,0.23510199899240358,0.3326591895918517
918.0,0.01020266165406782,0.6302560677343209,0.8267014207486875,0.0035067451958920508,0.23433494616718442,0.3318259397167233
919.0,0.010366881948455165,0.6325668683698568,0.8301822063934395,0.0036387905377849505,0.23402085520642701,0.3318565641403777
920.0,0.010228224100352233,0.6302102766676648,0.827044628084597,0.003256984846020914,0.23211858366572546,0.3320919576583417
921.0,0.010294690417552656,0.6314990766406844,0.8282966763482119,0.0037879118788970542,0.23354619178794453,0.3328811836954689
922.0,0.01014515960681787,0.6326724431829696,0.8255486398093979,0.003577307338512064,0.23418686063294303,0.33108792308048174
923.0,0.010493824422841205,0.6321031735794737,0.8301015916468882,0.004144556429391613,0.23427758477770858,0.3307314148741121
924.0,0.010331094017482763,0.6305395822705047,0.8240864859547882,0.003977312426894637,0.2345390966263651,0.32942643679638073
925.0,0.01034567391202141,0.6318471901672675,0.8322309805159058,0.003932482816429793,0.23359686671717905,0.33019197754017543
926.0,0.010449265167205886,0.6295672753278715,0.8250302099279048,0.003555224515347793,0.23513620276394398,0.329152144277985
927.0,0.010284446891037373,0.631097453800781,0.8299791822237997,0.0036756041655279237,0.2344793149192501,0.3294690994442629
928.0,0.010521932398583676,0.6326307230083208,0.8256030408725171,0.003817908113621283,0.23410862771592691,0.3287170678008296
929.0,0.009556995416316301,0.6313373127177077,0.8275608405364644,0.0037062002617889492,0.2338025633523244,0.3300401407734305
930.0,0.010988518227201063,0.6348786030430036,0.8268410696587307,0.003653918231185877,0.23492807015509595,0.33144702580949914
931.0,0.010511647838356076,0.6327046244706569,0.8282980346885687,0.003936567396915926,0.23507279524422858,0.33070770570758273
932.0,0.0097913747304003,0.632846742750172,0.8269482674339393,0.0037266295858529377,0.23541558005657476,0.33235335745160655
933.0,0.009591110306932816,0.6321110340225691,0.8293518476934943,0.0035727785004559284,0.23364596613528013,0.33199633057333516
934.0,0.01031354467277468,0.6316269361701959,0.8277671741473879,0.003501998168492477,0.2339034488087734,0.3334400747192577
935.0,0.009917634171213354,0.6329764460529035,0.8258726579282502,0.003944375414148646,0.2347666268569329,0.3322228756800712
936.0,0.010463501576454962,0.6318697300837256,0.8284174860487632,0.0033912661928911726,0.2339976665104625,0.3324442954197671
937.0,0.010064528197386378,0.6326940570848979,0.8277515764373029,0.003191888331867298,0.2341938725947882,0.33253044835464074
938.0,0.010459276715248513,0.6298391450391603,0.8285009577735981,0.003592825550950367,0.23288197180101425,0.33251622769608036
939.0,0.01050531177357793,0.6301531432505082,0.8282676217121511,0.0038063879204834924,0.23440114603892873,0.33195170971182925
940.0,0.010070452995191837,0.629569260853917,0.828725295578627,0.003655585655263452,0.23467875013428766,0.3311945608604246
941.0,0.009996120618471147,0.6283832897608531,0.8279224409432859,0.0036696647441015425,0.23454557099337892,0.3308242076827945
942.0,0.010253071277702468,0.6303607516734716,0.8272518957714033,0.0038689451696972956,0.2351123737132692,0.32946236739285406
943.0,0.01025544851957847,0.6278740312730328,0.8301250847179132,0.00401114556651176,0.23504208271398147,0.3301475820612277
944.0,0.009712313605512423,0.6310740676789378,0.8260368678664802,0.003847200964787221,0.2329488575336355,0.33000835879789636
945.0,0.010392017535114631,0.6290141834249241,0.8265189500117858,0.0036307109944434817,0.2324475272081382,0.32999955350212234
946.0,0.01044531207935461,0.6297024455949143,0.826836329728611,0.0038063646233739653,0.2324936060299114,0.32815201370819186
947.0,0.010279811512149569,0.6311792247148363,0.8259102265106598,0.004034118807071599,0.23429653975352832,0.32751544908473595
948.0,0.009737130879234758,0.6310652000527861,0.8284418404730858,0.003783136589959168,0.2348587768418682,0.3272470620571415
949.0,0.010058824918006392,0.63468023966049,0.8255492940811981,0.003926487836366789,0.23432099152317942,0.3280883015251554
950.0,0.009918676895059127,0.6331640401712273,0.8263632277059886,0.0037345121187532314,0.23303953860220908,0.32958620606153183
951.0,0.010129550857028814,0.6328480925853848,0.8276891962001077,0.0035018100755456667,0.23268713763344262,0.33012970940781877
952.0,0.009903165040945799,0.631933549523316,0.8253852831280765,0.0038769775119059493,0.23357256077454255,0.33201567902315093
953.0,0.010287611648749742,0.6366021504815197,0.8288622858599766,0.004000275494136837,0.2329364768929835,0.3308052893603771
954.0,0.010394633025585341,0.6308278412295864,0.8238270358780343,0.0035689842743826506,0.2339727285510779,0.33227398616637915
955.0,0.010418468149187841,0.630817746682705,0.8285800400169727,0.00423327081885897,0.2334923594308932,0.33102058032829657
956.0,0.010047322219565093,0.632371406094489,0.8243426753050132,0.003696156619059966,0.23506796237089791,0.33177545023235977
957.0,0.01049037225316624,0.6295631705417636,0.8291090206005821,0.0035619589547474673,0.23577826393892917,0.33187422239281944
958.0,0.009783812287163176,0.6317057353732516,0.8229537907896104,0.0036091809082187485,0.23356244018561045,0.33136962178641377
959.0,0.010584645923708213,0.6287030504398442,0.8293425421408265,0.004191358495993344,0.23374848331087789,0.33134431739681064
960.0,0.010267038287666511,0.6309668638038352,0.8249887481502292,0.0034163825443291004,0.23247300618081537,0.33091896292173656
961.0,0.01053503219997874,0.6310986733983336,0.8286023568587577,0.004004295360620832,0.23432636384409808,0.3311333631445518
962.0,0.009856562398119802,0.6302657777872123,0.8263281444788821,0.003795304247916869,0.2340082983374796,0.3320975682538461
963.0,0.01035503717902476,0.6334989386649151,0.8297024677947566,0.00401675074854394,0.2350191095739601,0.333274208226908
964.0,0.010242207860531675,0.6290686438395664,0.8265856578007784,0.004040857964340696,0.23415713477666153,0.3320334778875751
965.0,0.010314814543189459,0.6343104954367229,0.8273499184296709,0.0037119458931327543,0.23424497783741574,0.3315944168091511
966.0,0.010291924251215024,0.6297603324860085,0.82689242606556,0.0032179888108215824,0.2349286082919227,0.33130850650312044
967.0,0.010425513073099817,0.6330628252374763,0.826632539966788,0.003934631193061191,0.23454945709627922,0.33052010390858005
968.0,0.0107991726506555,0.629938506475426,0.8272930735821529,0.003560947632550487,0.23442495082197115,0.3305580962900536
969.0,0.010337848580898413,0.6318257715437607,0.8280897297757764,0.004150369592877706,0.23415795093129663,0.3294686765783805
970.0,0.010315003848768272,0.6315635460639842,0.8260172143600331,0.003785031189841984,0.23548169512295902,0.3306624609956382
971.0,0.0103309419440044,0.6302770349899168,0.8290117919417075,0.0038115010443895273,0.234931683604505,0.3308467332127025
972.0,0.009921765488562587,0.6324736700734925,0.8245700431553326,0.0036253852462130045,0.23391651979997957,0.33140763714174193
973.0,0.010213283332230457,0.6323826821602992,0.8281531618212187,0.004156255162399978,0.23377884709731048,0.33102586557606567
974.0,0.009795334082654063,0.6341924196448324,0.825604631237102,0.0035121221106259415,0.2344721529837627,0.3335724236609457
975.0,0.01016149891300295,0.6318366804218816,0.8260590846748849,0.004267778053395453,0.23435211534743683,0.3342144125138906
976.0,0.01032255915288175,0.6328891985926118,0.8276438858645181,0.003672853627283602,0.23488133426226712,0.333718306417158
977.0,0.010216898728055902,0.6324070921420986,0.8226611988182974,0.003922520243845451,0.2342307256725046,0.3318332903006446
978.0,0.010443783069827373,0.6326675084875897,0.8273190449214024,0.0038037929754912805,0.23327696346161672,0.33102920336033526
979.0,0.010682651285904282,0.6305340833190687,0.8248966694906855,0.0036555330476446303,0.23337890605449516,0.3314721161723715
980.0,0.010528267209612828,0.6302670781639936,0.8254430579397196,0.003982914078721267,0.23274129804957563,0.3310663192952812
981.0,0.010028859308337594,0.6316021019612394,0.8279854541483694,0.004143654232091799,0.2325701714713513,0.33194413301592646
982.0,0.009922186040033682,0.6287074092189483,0.8280642216707722,0.003715848074035848,0.23222925685809906,0.33270760029756785
983.0,0.010176521612306604,0.6298657596050343,0.8270597231501822,0.003902575468093463,0.23379096430102722,0.33294144965900774
984.0,0.010182799564460852,0.6306237038571763,0.8279207675310509,0.003492492428876481,0.23353007148397273,0.3322782681140623
985.0,0.01018170778904454,0.6311995212129985,0.8265461513084121,0.0039200292447961775,0.23357759541973325,0.331015204786532
986.0,0.010168442997219895,0.6309215224337438,0.829837764183956,0.0040429466327282695,0.2341529651396654,0.33120796976632283
987.0,0.010218376615921222,0.6331254073040258,0.8255536515874937,0.004280715681167422,0.23435439108157252,0.33161270068413984
988.0,0.010455821819582838,0.629571360705614,0.829361360068963,0.0037345422571058652,0.2349842185468508,0.3328356140399895
989.0,0.010005026264879634,0.6340149450096013,0.826397943578579,0.0034817036992342886,0.23474315982403315,0.33113995410224967
990.0,0.010544516508339338,0.6300357173791871,0.8255120941362035,0.003926374048885936,0.23344095389901506,0.33278509563897885
991.0,0.00973798073581699,0.6297229865413984,0.8264656697784891,0.0035339513485326633,0.2335692828066808,0.3312956451560128
992.0,0.010195215633609577,0.633283566867167,0.8266118080179969,0.003883739550917175,0.233459825939427,0.3312105249999929
993.0,0.0102063453157406,0.6288040208632841,0.8264772381251033,0.0035916847376745798,0.23211557517574938,0.3300482787032701
994.0,0.010042546548765718,0.6295961045677865,0.824500093853519,0.003571944715389927,0.23378804716629148,0.3302122283278682
995.0,0.01005788670583836,0.6291099560472794,0.8311155873876034,0.0036070615583935857,0.2337811159976137,0.33031087957271815
996.0,0.010120809848659503,0.6308374916898453,0.825923040428301,0.0036715777000022585,0.23503057979380074,0.3316979218892554
997.0,0.010164799438944674,0.6304887807874109,0.8293671810712328,0.0039962662807595225,0.2341003937766822,0.33086051553627993
998.0,0.009962447750954622,0.6328813509451457,0.8247595848282284,0.0037059961181539866,0.23478617081499503,0.33191506740558263
999.0,0.010619705141410838,0.6328365741352888,0.8278290269092747,0.003801383374828963,0.23432713524754087,0.33208883117939564
1000.0,0.009929812122183168,0.6319452465691706,0.8264086127265987,0.0037863557619450053,0.23410261095617915,0.3319141240775695


==> anc/Fig_8_a.csv <==
-7.92,4.6249414224535935e-05,1.5401189082423354e-05
-7.76,0.00013620411500301092,4.170536968379697e-05
-7.6,0.0003178417382991259,0.0001260144597513153
-7.4399999999999995,0.00039165748125835755,0.00021177745305970687
-7.279999999999999,0.0008006683998088974,0.0004642246432835273
-7.119999999999999,0.0011562400401730836,0.0006246315864384882
-6.959999999999999,0.0015113426073063408,0.0011293156980711897
-6.799999999999999,0.001906957812061819,0.001425014718198579
-6.639999999999999,0.0022311323180011023,0.0018674923306926244
-6.479999999999999,0.002906826999665647,0.002511859270588166
-6.3199999999999985,0.003777111664410202,0.0027327111293881604
-6.159999999999998,0.00463058842277647,0.003248587741123218
-5.999999999999998,0.005899201091240482,0.004032096965608196
-5.839999999999998,0.007926112683159568,0.0050911760268515065
-5.679999999999998,0.009746487093187867,0.006216735374305756
-5.519999999999998,0.012316498947755538,0.00911733363979508
-5.359999999999998,0.013912379057641672,0.012696548037787957
-5.1999999999999975,0.019951901141493075,0.016951623220080644
-5.039999999999997,0.02091238653002872,0.019997170907890518
-4.879999999999997,0.027954006663994897,0.02745257578878548
-4.719999999999997,0.03550107784611514,0.034396647301970264
-4.559999999999997,0.04468692537097521,0.04279809991553788
-4.399999999999997,0.057216387436229,0.05215502054193155
-4.239999999999997,0.07120674049165017,0.06306066772284513
-4.0799999999999965,0.08207942808725191,0.07013346835550775
-3.9199999999999964,0.10321387112243023,0.08868042007486819
-3.7599999999999962,0.11010834269172572,0.09510870696822417
-3.599999999999996,0.12001742664467697,0.10242090606157075
-3.439999999999996,0.12896265493989678,0.11315605075293804
-3.279999999999996,0.13939792624856792,0.12627767819241553
-3.1199999999999957,0.15336579470718426,0.1460987544738549
-2.9599999999999955,0.16866030829441161,0.17836028680177723
-2.7999999999999954,0.18989347397991418,0.2136834060756231
-2.6399999999999952,0.20433047035314683,0.2323084340521108
-2.479999999999995,0.23003147526993617,0.2530180935227933
-2.319999999999995,0.24710201479145336,0.2598302344972983
-2.159999999999995,0.2553207116985705,0.2657964007488891
-1.9999999999999947,0.27292532852007506,0.2821902097841556
-1.8399999999999948,0.29252361556853396,0.31186086687210646
-1.6799999999999948,0.3341092811415553,0.3824797538450435
-1.519999999999995,0.3687088990721414,0.4520307091202976
-1.359999999999995,0.4309648091320768,0.5187641196249126
-1.199999999999995,0.4676858127519774,0.508140242805725
-1.0399999999999952,0.5014947487028387,0.508935826973133
-0.8799999999999952,0.5498970584712135,0.538788125673697
-0.7199999999999952,0.588059238009783,0.5545539519574074
-0.5599999999999952,0.619568156456868,0.6018659449369201
-0.3999999999999951,0.6530640000419633,0.6499853492355774
-0.23999999999999505,0.6646277756866292,0.7010481886156557
-0.07999999999999506,0.6699138215884363,0.7606137339647726
0.08000000000000494,0.667238234164789,0.7728341527893735
0.24000000000000493,0.6555581176692069,0.7521756325640633
0.40000000000000496,0.6287861210973591,0.6955649641340422
0.5600000000000049,0.6218077650853021,0.6476166594119934
0.720000000000005,0.5799015350487039,0.596674296324237
0.880000000000005,0.5574645286168903,0.5955980624117808
1.0400000000000051,0.5415927902532012,0.6087285963941946
1.200000000000005,0.5582025329730108,0.6496536740926735
1.360000000000005,0.5822850447110114,0.6772877702887603
1.520000000000005,0.6218950863640388,0.7026757570295908
1.6800000000000048,0.6439588218096413,0.7209268467039489
1.8400000000000047,0.6428475640253406,0.693302909717414
2.0000000000000044,0.6447626110702102,0.6824123216761852
2.1600000000000046,0.6179353713519841,0.6599130478558805
2.3200000000000047,0.5982667758938739,0.6373470877197431
2.480000000000005,0.5690407541803746,0.6057356738395845
2.640000000000005,0.5517918155153869,0.5661993716360575
2.800000000000005,0.5329615395405431,0.5210849890561168
2.9600000000000053,0.494156136301304,0.4693380474847159
3.1200000000000054,0.46739988328331816,0.4218391033597262
3.2800000000000056,0.43365425952131986,0.3798938181713165
3.4400000000000057,0.4006059039003408,0.3442468849834165
3.600000000000006,0.36107664655758903,0.3137639612801172
3.760000000000006,0.3265617621732074,0.29307770463099997
3.920000000000006,0.28453014858895753,0.2726449524810691
4.080000000000006,0.24839879222900496,0.24756624418458628
4.240000000000006,0.2162470496014704,0.2240898971508017
4.400000000000007,0.18967692204858885,0.19859203658020236
4.560000000000007,0.1723540285249932,0.1731530111760794
4.720000000000007,0.15335277322555607,0.15071589253546905
4.880000000000007,0.1391517982239052,0.12978281969197045
5.040000000000007,0.12181098846003045,0.11281069577109631
5.200000000000007,0.11035526676408867,0.0943561219860704
5.360000000000007,0.09874362856444642,0.08390674521252664
5.520000000000008,0.09248269854376644,0.07274350930947218
5.680000000000008,0.08028239670096793,0.062048529122878754
5.840000000000008,0.07034705674373554,0.05375550722869057
6.000000000000008,0.05958164267549678,0.04443073941546683
6.160000000000008,0.05388472663990096,0.037573837686095644
6.320000000000008,0.04381771892173906,0.029083003888299323
6.480000000000008,0.03492537022405712,0.02279161256728713
6.640000000000009,0.028051449393629874,0.017182297599254576
6.800000000000009,0.021027941886412504,0.011732136676931439
6.960000000000009,0.016737124766427997,0.008464231963040842
7.120000000000009,0.012239870209376502,0.00596218024361285
7.280000000000009,0.009576178090460885,0.0044955831662008275
7.440000000000009,0.00662350433730503,0.003220710452566627
7.600000000000009,0.004864292937372902,0.0023964473992736843
7.76000000000001,0.003727621319209783,0.0017135601991510043
7.92000000000001,0.002472649895970332,0.0011354249396976312
8.080000000000009,0.0015184341193743875,0.0006880211491713885


==> anc/Fig_8_b.csv <==
-2.9699999999999998,3.143225114553401e-08,1.1588052824244514e-12
-2.9099999999999997,2.4687051688826578e-06,3.7541216191206945e-12
-2.8499999999999996,0.00011694292905595387,1.19727886451693e-11
-2.7899999999999996,1.5107569241776906e-05,4.080435773060114e-11
-2.7299999999999995,0.0005902760766922678,6.342856956656634e-11
-2.669999999999999,0.00034082680313734826,1.2234390516176027e-10
-2.609999999999999,0.00087315839921684,1.602423486493232e-10
-2.549999999999999,0.001391323570469511,4.669578774093036e-10
-2.489999999999999,0.0012731693523493188,1.227859263797987e-09
-2.429999999999999,0.0025207296592416675,1.8754458838195843e-09
-2.3699999999999983,0.0027151646113352675,3.763305716361042e-09
-2.3099999999999983,0.00297253438168259,5.379351256805331e-09
-2.2499999999999982,0.006622721144152378,9.473634280716357e-09
-2.189999999999998,0.007368496968050306,1.6034783127103962e-08
-2.129999999999998,0.009523475197213251,2.902488839662871e-08
-2.0699999999999976,0.0066873540390124655,4.2793093770295896e-08
-2.0099999999999976,0.008120221956997513,1.6958084209272043e-07
-1.9499999999999975,0.008246903437282526,3.965439555392775e-07
-1.8899999999999975,0.013745438928695597,1.3827331070340493e-06
-1.8299999999999972,0.014121978845640055,2.7028449195202106e-06
-1.7699999999999971,0.03838687583021831,4.270839878674048e-06
-1.7099999999999969,0.0598572013461008,8.453736471277396e-06
-1.6499999999999968,0.0763947760086858,1.3172637325006489e-05
-1.5899999999999967,0.09294586272890247,2.2968905215636807e-05
-1.5299999999999967,0.08702741768559338,3.3022455335772827e-05
-1.4699999999999966,0.09572441583012944,5.0525463855740434e-05
-1.4099999999999968,0.08924003639824377,7.560072073440947e-05
-1.3499999999999968,0.08617849173860175,0.00010693325334191361
-1.289999999999997,0.13734404062858221,0.0001800731285695271
-1.2299999999999969,0.1852814003042175,0.0002616225978482813
-1.1699999999999968,0.25823680719477127,0.00047263074374404317
-1.109999999999997,0.2423409674601256,0.0009014402115665655
-1.049999999999997,0.3550409258365317,0.0021672749032849168
-0.989999999999997,0.41967598233387077,0.009525229593795093
-0.929999999999997,0.3518232699250047,0.01792773351649711
-0.8699999999999971,0.4643567866913674,0.02457972453095803
-0.8099999999999972,0.5160249678555497,0.03296640460232819
-0.7499999999999972,0.5078370313003076,0.03828647997596331
-0.6899999999999973,0.5343799268681202,0.050986359137810786
-0.6299999999999973,0.5885362569932959,0.06420130515632326
-0.5699999999999974,0.5469331844585541,0.07756197119500148
-0.5099999999999973,0.7028389479172348,0.09241397552174331
-0.4499999999999974,0.7239205253543156,0.12581234554947537
-0.38999999999999746,0.8982066865852228,0.17329907937181965
-0.32999999999999746,0.6619146290308621,0.22117496026209948
-0.26999999999999746,0.8706680309990921,0.32818819312145286
-0.20999999999999744,0.6697527558242828,0.6026556245931736
-0.1499999999999974,0.8944909799638169,1.304288972810864
-0.08999999999999739,1.0710987045008988,3.688301373689549
-0.0299999999999974,1.2568260729140772,25.08781483940775
0.030000000000002598,1.2728576958135565,25.092434584429846
0.09000000000000259,1.0963945333116056,3.6742475162995847
0.1500000000000026,0.936740222823126,1.3206793720252576
0.21000000000000257,0.8998580968383798,0.6381289878826398
0.27000000000000257,1.1798614404548717,0.3959507575371399
0.3300000000000026,0.8997947282051381,0.22832031593379065
0.3900000000000026,0.7444885798440196,0.17002133399695107
0.45000000000000256,0.7546179034880608,0.13374162559013875
0.5100000000000026,0.6770617431068677,0.09331651818502334
0.5700000000000025,0.5641997187199591,0.07911747472361567
0.6300000000000024,0.6775350320285278,0.06489041340793131
0.6900000000000024,0.6201570810631154,0.05248708964619735
0.7500000000000024,0.5460383429439282,0.04263990215687494
0.8100000000000025,0.6221321541812956,0.03353183743188761
0.8700000000000024,0.612342711669814,0.02724785035706231
0.9300000000000024,0.5161144029436463,0.022849970922613858
0.9900000000000023,0.4025804065383544,0.012936603901170515
1.0500000000000023,0.3985950202499976,0.0032487327525638427
1.1100000000000023,0.2912784670827139,0.0011273197325436782
1.1700000000000021,0.25820189125191456,0.0005476533689473552
1.2300000000000022,0.20612974692435632,0.0002931326059327987
1.2900000000000023,0.16261209957801087,0.0002027723769533105
1.350000000000002,0.19685070879478833,0.0001334637366370977
1.4100000000000021,0.09639219979284529,8.887611092307785e-05
1.470000000000002,0.10163640070228937,6.098752136993576e-05
1.530000000000002,0.10192721362653709,4.5956985572361846e-05
1.590000000000002,0.04563021461805996,3.158195272662192e-05
1.6500000000000021,0.08965758330827157,2.0412171866122178e-05
1.7100000000000022,0.06665815674227901,1.2472835584360064e-05
1.7700000000000025,0.11489762134141195,7.196020510735945e-06
1.8300000000000025,0.06447488652255431,3.928655806192161e-06
1.8900000000000028,0.036056995599544034,1.9175239801728553e-06
1.9500000000000028,0.03150831148047765,7.696097430594276e-07
2.010000000000003,0.012127770050554727,2.7354093321301264e-07
2.070000000000003,0.01760820985720809,7.279271654309393e-08
2.1300000000000034,0.0029628037777235023,4.524082301972522e-08
2.1900000000000035,0.007296278682830782,2.877207579408771e-08
2.2500000000000036,0.002103339923606734,1.4855742093273776e-08
2.3100000000000036,0.006332916214590273,7.964020304707688e-09
2.3700000000000037,0.0022534818555417164,4.533906296001189e-09
2.430000000000004,0.001748652928490373,2.995801844897489e-09
2.490000000000004,0.0019638514823713676,1.7546173810619626e-09
2.5500000000000043,0.0016577719319079824,9.943476794313882e-10
2.6100000000000043,0.0004980148583422807,4.3205164020739614e-10
2.6700000000000044,0.0011943533250426143,3.6637951488179754e-10
2.730000000000005,0.00012844824592142564,1.0020399294219854e-10
2.790000000000005,3.0817518605309733e-06,4.811589400589692e-11
2.850000000000005,0.0014542396143764754,1.0479825767107155e-11
2.910000000000005,3.602829704052859e-06,3.0474392666644773e-12
2.970000000000005,1.0208622173966853e-06,1.939121682269658e-12
3.0300000000000056,0.00018230398524238348,9.884058697290665e-13


==> anc/Fig_9_1.csv <==
1000.0,0.9960059035715585,1000.0,0.996204793857238,1000.0,0.9966615847846303,1000.0,0.4204742179015295,1000.0,0.41183263448300955,1000.0,0.40598227741303206
600.0,0.9935519997587657,600.0,0.9939180751372804,600.0,0.9944045496538995,600.0,0.4199762639014739,600.0,0.4115625533141256,600.0,0.40556846511699635
400.0,0.9906710526380764,400.0,0.9910922589641573,400.0,0.9915385420626259,400.0,0.4193607907980813,400.0,0.41134407606403617,400.0,0.40496157723488263
300.0,0.987946338609546,300.0,0.9883988988054615,300.0,0.9888315323458233,300.0,0.41861383993036816,300.0,0.4108076867236515,300.0,0.4042086615596493
200.0,0.9824426601628473,200.0,0.9829450134886436,200.0,0.9832998930216215,200.0,0.4168609526503857,200.0,0.40903380795091443,200.0,0.40213964366311195
150.0,0.9771091364394433,150.0,0.9773650003950454,150.0,0.9776241875941505,150.0,0.41489606605324597,150.0,0.4076068383841221,150.0,0.4002161420556386
100.0,0.9666292373604296,100.0,0.966318243081997,100.0,0.9665688572800418,100.0,0.4100866333746646,100.0,0.4034996788657804,100.0,0.3960076616662524
80.0,0.9592514814995092,80.0,0.9580561683228703,80.0,0.958209341922976,80.0,0.40650852369413215,80.0,0.4000635921599841,80.0,0.3926566982316266
50.0,0.9349721251562808,50.0,0.9321732024508156,50.0,0.9327142441416514,50.0,0.3962478044669161,50.0,0.38961055115402443,50.0,0.38204936119762367
40.0,0.919032140113174,40.0,0.9160795653837188,40.0,0.91533650072541,40.0,0.38948297361438755,40.0,0.3823994226195473,40.0,0.37464273714217255
30.0,0.8908503080595125,30.0,0.8875633683487868,30.0,0.8869774559769374,30.0,0.3772334478463635,30.0,0.3702196416590553,30.0,0.3612956755997825
25.0,0.8687387548935059,25.0,0.8653110072584982,25.0,0.8635623909903689,25.0,0.3663097662883654,25.0,0.3590241765201174,25.0,0.34955939362806665
20.0,0.8331285082527655,20.0,0.830072691951807,20.0,0.8267974729135089,20.0,0.3509249556986055,20.0,0.34242807159250216,20.0,0.3315559712069599
19.0,0.8236630771216514,19.0,0.8191773541331815,19.0,0.8169061738251481,19.0,0.3472014219568087,19.0,0.3381744495041099,19.0,0.3269946853751057
18.0,0.8126027126908355,18.0,0.8103521298083308,18.0,0.806290772969609,18.0,0.34307697724464414,18.0,0.33327575903614426,18.0,0.3211892441928853
17.0,0.8011952446357837,17.0,0.797597351647255,17.0,0.793311007408403,17.0,0.3380201841282402,17.0,0.3274970811826693,17.0,0.31520129998243956
16.0,0.7872335787224709,16.0,0.7821723535075084,16.0,0.7802935155612581,16.0,0.3321053039342702,16.0,0.32110266027404233,16.0,0.30807864383687683
15.0,0.7741496006298397,15.0,0.768189080539081,15.0,0.7640691577850147,15.0,0.32573925858406755,15.0,0.3149028637233269,15.0,0.30028352339797865
14.0,0.7566087911276635,14.0,0.7497844795000894,14.0,0.7458672417371122,14.0,0.31884195358661593,14.0,0.3059894382248547,14.0,0.29077952008053265
13.0,0.7361504754227544,13.0,0.729178787482351,13.0,0.7242288318085075,13.0,0.3105887049762979,13.0,0.2968967528175458,13.0,0.27960487745938223
12.0,0.7122047333484594,12.0,0.705514357091929,12.0,0.6974364982209387,12.0,0.30044498892499566,12.0,0.28564976479014115,12.0,0.26651656982671335
11.0,0.6875205624844902,11.0,0.677403307119965,11.0,0.6684750701876742,11.0,0.28963916489794245,11.0,0.2731209772037265,11.0,0.25168815996215993
10.0,0.6573906273616725,10.0,0.6428826242446266,10.0,0.630545015948379,10.0,0.27690228663045696,10.0,0.25671708163340107,10.0,0.23367220673723252
9.0,0.6192032479690752,9.0,0.5973902564612166,9.0,0.5838589149464131,9.0,0.2612676458847462,9.0,0.2395855240181001,9.0,0.21207405542774296
8.0,0.576597954847608,8.0,0.5477491158902676,8.0,0.5272635532012435,8.0,0.2427725665887962,8.0,0.21735084846304326,8.0,0.18556645239266736
7.0,0.5217409819741794,7.0,0.48545852040134496,7.0,0.4522120071127446,7.0,0.21984465644925127,7.0,0.19065007689097585,7.0,0.15324264551442962
6.0,0.45456948831277233,6.0,0.40755789465780495,6.0,0.356968291732595,6.0,0.1910531169873139,6.0,0.15777166162700224,6.0,0.11619394255204041
5.0,0.3764342571274862,5.0,0.3155339987715271,5.0,0.2504418493306291,5.0,0.1580791286290709,5.0,0.12134097099382593,5.0,0.07696037429901906
4.0,0.2833666512898822,4.0,0.21473045993676243,4.0,0.1452497512757463,4.0,0.1208209221498742,4.0,0.08217310193500635,4.0,0.04314311534431624
3.0,0.18848262763618684,3.0,0.12294270179876872,3.0,0.07149358051725618,3.0,0.08304566036405853,3.0,0.049279629571027286,3.0,0.02126698985456998
2.0,0.10354460453311837,2.0,0.06043730807812937,2.0,0.03228951982030756,2.0,0.05203096505547708,2.0,0.02603079336608946,2.0,0.00965680953175296
1.0,0.04462381310858364,1.0,0.02544204723876794,1.0,0.010345141572022487,1.0,0.01919440857714936,1.0,0.014144047478187455,1.0,0.0038635667059616734
0.8,0.035392335349857085,0.8,0.02213617083935017,0.8,0.007712666443316932,0.8,0.01348072749512795,0.8,0.013692646622060007,0.8,0.003173650120363001
0.6,0.026604390756061434,0.6,0.02028631121436343,0.6,0.005720730838409131,0.6,0.008563857873232009,0.6,0.013998611476988429,0.6,0.002652509905379085
0.5,0.02230557680848827,0.5,0.02025421858643788,0.5,0.005039813800403459,0.5,0.006354941398063613,0.5,0.014471646722905282,0.5,0.00243493510737405
0.4,0.01814331913089199,0.4,0.020515649324972914,0.4,0.004631684266262381,0.4,0.004299629483262277,0.4,0.015000045667062431,0.4,0.0023692388646566857
0.35,0.016264613191592878,0.35,0.020705563403597124,0.35,0.004588661641774457,0.35,0.0032951335831447187,0.35,0.015260176572885401,0.35,0.0023672755614526017
0.3,0.014341427868977547,0.3,0.02104650252694178,0.3,0.0045726295527479255,0.3,0.002618971312025452,0.3,0.015570839163619319,0.3,0.0023588596601670196
0.25,0.012709496359467262,0.25,0.021379053282314216,0.25,0.004481380888676695,0.25,0.002115484869302804,0.25,0.015925098898120705,0.25,0.002342112468836071
0.2,0.01140413186970534,0.2,0.0215045128423645,0.2,0.0043343994176302525,0.2,0.0018436415832699601,0.2,0.016394385646869528,0.2,0.0022677352798007935
0.15,0.010230933169083398,0.15,0.02118769366485724,0.15,0.00404355425644189,0.15,0.0017362740247029024,0.15,0.016737916098543974,0.15,0.002167449185091059
0.1,0.009456863233484075,0.1,0.02046614495240626,0.1,0.0036604459282464953,0.1,0.0016912506078282374,0.1,0.016837886755083728,0.1,0.002168291442389475


==> anc/Fig_9_2.csv <==
0.2,0.0018236442453013425,0.2,0.0011376657188746004
2.0,0.0215528328649268,2.0,0.004443310295237849
6.0,0.30533452512582226,6.0,0.07591047443593742
8.0,0.5052889739808285,8.0,0.152402583855474
10.0,0.6257895187920566,10.0,0.21061979335981615
20.0,0.8295193111607443,20.0,0.32306591418254
40.0,0.9185056371416828,40.0,0.37006476915004927
50.0,0.9356167308257451,50.0,0.3780956456312825
100.0,0.968739870718162,100.0,0.3935405572637022
1000.0,0.9968813900896983,1000.0,0.4043895221234853

